The Klein quartic maximizes the multiplicity of the first positive eigenvalue of the Laplacian

We prove that Klein quartic maximizes the multiplicity of the first positive eigenvalue of the Laplacian among all closed hyperbolic surfaces of genus $3$, with multiplicity equal to $8$. We also obtain partial results in genus $2$, where we find that the maximum multiplicity is between $3$ and $6$. Along the way, we show that for every $g\geq 2$, there exists some $\delta_g>0$ such that the multiplicity of any eigenvalue of the Laplacian on a closed hyperbolic surface of genus $g$ in the interval $[0,1/4+\delta_g]$ is at most $2g-1$ despite the fact that this interval can contain arbitrarily many eigenvalues. This extends a result of Otal to a larger interval but with a weaker bound, which nevertheless improves upon the general upper bound of S\'evennec.

==> anc/output0.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 3 in the interval [1.04, 1.857]  provided that there are no positive eigenvalues before that.

a= 26/25 , b= 1857/1000 

The list of prescribed double zeros for u is [2113/50, 3989/50] 

The list of prescribed double zeros for v is [457/100, 1143/100, 429/20, 1767/50, 272/5] 

The vector of coefficients is (-7518676144000457583990498608318149358945100617805851553377809232506727790087915763805488505877432843449442353851280139336931391556109767313134724258500952963887612836336220565413948107781257797506994300/23962443956684785120365081757071577310379779480592660342642782814673657693887591509975498072805779408691122996725308335548478273140946947921989714140261774147723908499024975350082456420189355907156736631, 232034001446824574523249417663470125303286881108832004216700302784224889961035827397853153797668124862656703707229075554912915968960692910055808354392215001817608892718542760713398302337307283074944681400/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, -210528579929378849675006252779181886008112488940073369838555231951207741702210186799974473602514976810420059731458677462252290718536238488533904570866792283155266873443111532491639749025452210352690562000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, 21384421570941741765750140121609516549567967878871750350174074235001927392741504387496978105702403296622726261791477638479133862425908098620497302152390234346692783423312218069333071609369669830935260000/30808856515737580869040819401949170827631145046476277583397863618866131320712617655682783236464573525460015281503967859990900636895503218756843918180336566761359310927317825450106015397386314737772947097, -12187381224630360117365481348681393671782577079415390807947748520070127794378607489838758343522987904962798001829179854178125071565462555270605636497901340414944587561332585360233280564935875679288400000/30808856515737580869040819401949170827631145046476277583397863618866131320712617655682783236464573525460015281503967859990900636895503218756843918180336566761359310927317825450106015397386314737772947097, 38139454786735330917252107337645092729522559330395473523611915718105646254696165969944258540683577973466891868245238662514494153484817352333250110374413990629319397023065911282121058311902272992620000000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, -33195877483490446584953670106242328941239450796772243815589769201450445069816704862660100166753998592963246886328861886696212174080668473229383705523964652800016912785548294446132991112830238947000000000/646985986830489198249857207440932587380254045976001829251355135996188757734964970769338447965756044034660320911583325059808913374805567593893722281787067901988545529473674334452226323345112609493231889037, 13644975729567388255723056734343287614440171446728333395418770653365645849184257484813261584276076096462859092365229980715600028916444355855638511386734934612328297709869133159381445734841450000000000/10269618838579193623013606467316390275877048348825425861132621206288710440237539218560927745488191175153338427167989286663633545631834406252281306060112188920453103642439275150035338465795438245924315699, 679420596657598674822254733484278032381252280780385413892767144121528546331106979672413872771039644226019650624457390603440971929859821093007655567929631550088400536637769443145190682798300000000000000/92426569547212742607122458205847512482893435139428832750193590856598393962137852967048349709393720576380045844511903579972701910686509656270531754541009700284077932781953476350318046192158944213318841291, -30311701185049176208487363762559146087898990011943846117752206152984694812499199941704122614204944361121715252948132030418970634222085193267246239661923376401210088801336608379521231433000000000000000/10269618838579193623013606467316390275877048348825425861132621206288710440237539218560927745488191175153338427167989286663633545631834406252281306060112188920453103642439275150035338465795438245924315699, -463384339305171850326044882786552745274464913682048617094770870287651513388500167610653955985034666490128600139209953080276197788620806378955783756231965436571442801827697829127216000000000000000000/1467088405511313374716229495330912896553864049832203694447517315184101491462505602651561106498313025021905489595427040951947649375976343750325900865730312702921871948919896450005048352256491177989187957, 883278979987000003415439482505006896024774324744712956413180340505023088341795136784151241386123751681797977180155011952694717480152599316591089812035050155820406905152198106075300000000000000000000/1467088405511313374716229495330912896553864049832203694447517315184101491462505602651561106498313025021905489595427040951947649375976343750325900865730312702921871948919896450005048352256491177989187957, -311204069361204770728897506461228426642450814738901908421773040645344095666243152341066970302081817811474119396261622515634526669344407462577486122787052384273485453472313175920000000000000000000000/3423206279526397874337868822438796758625682782941808620377540402096236813412513072853642581829397058384446142389329762221211181877278135417427102020037396306817701214146425050011779488598479415308105233, -10502782023043888332500170040295703576951930994532444558497363764814602528431236887248867057484591839879289973732886569108611643746560731473442683748446273356490375293059884000000000000000000000000/180168751554020940754624674865199829401351725417989927388291600110328253337500688044928556938389318862339270652069987485326904309330428179864584316844073489832510590218232897369041025715709442910952907, 2122520524086637444978634282565706407788747276643798068319739675821973183238731149675123304057957567031275103532421775541086270819998562113611532655798615128432991642192000000000000000000000000000/163009822834590374968469943925656988505984894425800410494168590576011276829167289183506789610923669446878387732825226772438627708441815972258433429525590300324652438768877383333894261361832353109909773, 771159147462514800451466285263342066951806242418783385904586969997076839042253737314071108754114927265969514169630205767774323934105466595593364854961738666425690368400000000000000000000000000000/163009822834590374968469943925656988505984894425800410494168590576011276829167289183506789610923669446878387732825226772438627708441815972258433429525590300324652438768877383333894261361832353109909773) 

u is equal to -21065317620807331743101679558111398244968483457680927281047502458399170646914710918762869010984345696732121781294531407555024145927269083140115954298561480179897573437500000000000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^15 + 201903775772950388068256110062223290273375852754045217255734185921407393486417819127712740096163316038811083475865320257469738974245578194045553537975060487562000746406250000000000000000000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679*x^14 - 542832971715607024506083944606343176220250196553733393673742550814519710843110537425447412522867322422681400933380794562055694821445302082913890626492955585293416559479743281250000000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^13 + 8948249751535956003036476339994961452872402110354503198493896367245309427962554438901779489509420636351150720119597934352523958471777306550496108090253188828348155067543252100000000000000000000/1940957960491467594749571622322797762140762137928005487754065407988566273204894912308015343897268132103980962734749975179426740124416702781681166845361203705965636588421023003356678970035337828479695667111*x^12 - 747573864113586395224842055262890821176654530567154643662101977729754790518444725370270269424967573158340393506383308664106640349820327526965683859735953974323107265440551286019703125000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^11 + 1961169424131889379052720204621969399330841862223149690748432387562772614156165428674315586761441098662335677861131130564881353084473162711518336706399845383757947862668644420153661562500000000000/831839125924914683464102123852627612346040916254859494751742317709385545659240676703435147384543485187420412600607132219754317196178586906434785790869087302556701395037581287152862415729430497919869571619*x^10 - 181536422608640656678228717353738176244226789058985271452715538307979405099872735456806093162236855348637425703409012417120772645220029347765844366292810576058596014949200107050057448542187500000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^9 + 1530359166118553386725290387722840878928942019539083610380442466570618669128983215393176337947093765598809344332935270337486243526952994946689613114625060968862591586501893750532338357693437500000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^8 - 5193165458593126381105661042224193230949429414349965573011419316223390277339566055016873569768875766266624667209345557198291946600982498276183931505197396287397022210431181808972891142354991875000000/1940957960491467594749571622322797762140762137928005487754065407988566273204894912308015343897268132103980962734749975179426740124416702781681166845361203705965636588421023003356678970035337828479695667111*x^7 + 4525920516475553765046165645259813941911450376320910516809307979458456812171227581992353066714339670004043065108023029423463646898984433173461278864817251223818276772793500681533730319696372850000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^6 - 52990466450430108273659407612055825639642818780327694962471621313748012496837031561221172330913888819689730774029019005178349705965402100121870033317584208232032998498898436460996163464933975244750000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679*x^5 - 1130372626600629435564432824309821535991759914454240811673011934613051843206100401942096373193222298291037273944072718728188883875157357399106617652655577084589678225808129347125395573705915570809850000/646985986830489198249857207440932587380254045976001829251355135996188757734964970769338447965756044034660320911583325059808913374805567593893722281787067901988545529473674334452226323345112609493231889037*x^4 - 1863406768453752590194467880415756959114758063245908214004799501662054536268872166208562713935630105265794264820061840915248712376096835376098119439192604016183004918605064980185126744031050940194492500/92426569547212742607122458205847512482893435139428832750193590856598393962137852967048349709393720576380045844511903579972701910686509656270531754541009700284077932781953476350318046192158944213318841291*x^3 - 21439576890354566022471145010156534984694583583998166629781956709210986779061031039669811625475194197912059921308587092738731687671262365920930206116235365928464604673713800598895277862181712321402881000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679*x^2 - 78023612415286498355477658976403740086346106669521011049977967961311407660883146249643883909490925196145506760432358593729547235955205762442118636039828417177066887327848498636913830074929033755383625900/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679*x 

v is equal to 21065317620807331743101679558111398244968483457680927281047502458399170646914710918762869010984345696732121781294531407555024145927269083140115954298561480179897573437500000000000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^15 - 176762439008644230019348363623734733294292489511046785778611454739316171774981815867314477961037183096693986714988453111178692913034830472700975933073695748289591632968750000000000000000000/277279708641638227821367374617542537448680305418286498250580772569795181886413558901145049128181161729140137533535710739918105732059528968811595263623029100852233798345860429050954138576476832639956523873*x^14 + 214088124371550143140566670181420882400260110819185342773039863917923667656823233594100462839502500387406875227829235686455849007705358704849604400575720342225915941821618281250000000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^13 - 334926654620517312895685362270686995774215589843155800691513928645194870116172272222574596482515757429646519382376173345452932851702708506951712414383957147600993392850682693750000000000000000/831839125924914683464102123852627612346040916254859494751742317709385545659240676703435147384543485187420412600607132219754317196178586906434785790869087302556701395037581287152862415729430497919869571619*x^12 - 176094650762054477567785463215245436090201792465374496563616078686489645308332801228740930146670303900320387250756950111021897865044584216193811158602630154100902198034111226217796875000000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^11 + 3353137341331426072046104831984024913305068551571225524631191543366455443005669709412429681486819259936027060644471578119780281937590781031002458439380520697983625237782268501999687500000000000/6254429518232441229053399427463365506361209896653078907907836975258537937287523884988234190861229211935491824064715279847776821023899149672441998427587122575614296203290084865810995606988199232480222343*x^10 + 5983097008111300286351479207088912413473689813335382191904908898824998047215762218495403772667281849153307718631668614310415274578947373094301902846566825172805008099852283266098755501562500000000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679*x^9 - 5163791297680176114144974118870707185467828427133328651215665356498939908570017305365083983468090740322404536022952262468136601395930616278840670660634572917478186659766040950359013327073750000000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^8 + 5400570072521345494964412603047455550079112811938597022419297385516445623334608000574264341563232266844124070814360711157798763478956986201796707454384790124837398274107359230222888529961241875000000/1940957960491467594749571622322797762140762137928005487754065407988566273204894912308015343897268132103980962734749975179426740124416702781681166845361203705965636588421023003356678970035337828479695667111*x^7 + 673977019918636456042595214831363131688290546521797374413234440188239392221121320904635729876965954894734715532633512270928270595381886176215386424894217424244782107630482575886851815608546090975000000/5822873881474402784248714866968393286422286413784016463262196223965698819614684736924046031691804396311942888204249925538280220373250108345043500536083611117896909765263069010070036910106013485439087001333*x^6 + 87435714977479022639906923243171696148781065358458403036211301337368170702787282417584215776689949368608543685366433703393992079934590053472004927866896152171315011189725678961623563925086216672750000/92426569547212742607122458205847512482893435139428832750193590856598393962137852967048349709393720576380045844511903579972701910686509656270531754541009700284077932781953476350318046192158944213318841291*x^5 - 37856480755805234152450039201606525291808560913101365646030845003428874913514250877418572006335350029512918243061006585107255886923276719681492417307188934458632580417095386823288287095290053711726100000/646985986830489198249857207440932587380254045976001829251355135996188757734964970769338447965756044034660320911583325059808913374805567593893722281787067901988545529473674334452226323345112609493231889037*x^4 + 744171210835612418436132363338335041360675657738996960965892315660634206501286081519422686952848506109975393450929425706967883629258773233361534620077840870886453966849380691988937322235282639081992500/1141068759842132624779289607479598919541894260980602873459180134032078937804171024284547527276465686128148714129776587407070393959092711805809034006679132102272567071382141683337259829532826471769368411*x^3 - 213607836978565766557475217725059007470596630081139543911581331537651913073968182835872486766702079441253090888444506694209347773371655743007741772781460708678926825173687210388512837764751545163829039500/71887331870054355361095245271214731931139338441777981027928348444020973081662774529926494218417338226073368990175925006645434819422840843765969142420785322443171725497074926050247369260568067721470209893*x^2 + 315622932796252815182040425376673239161794026538068391977991617669565254512372085164184355319645604972623256353293204642015339026606962090001128470286644245409171301550843734648154442504915280047318400/60056250518006980251541558288399943133783908472663309129430533370109417779166896014976185646129772954113090217356662495108968103110142726621528105614691163277503530072744299123013675238569814303650969*x - 3924701708002979364423670878373766967509855186447273682475550791181397677750983945517243684113734096162599010038317283443183218314470880748754520356761167718651361317664407616759555609493467202636800/2458443003661104454741467298355553227698756487185047742140431190589274412012679953829434500133967313911062172640331213250074717671175433253512846428671568087383185441574328034275413606257243860383373 

All the conditions on u and v are satisfied.

f^ is at least 673429/1000000 on [r(a),r(b)].

The final upper bound is at most 8.95625495601736

==> anc/output1.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 3 in the interval [1.857, 2.71] provided that there are no positive eigenvalues before that.

a= 1857/1000 , b= 271/100 

The list of prescribed double zeros for u is [492/25, 507/10] 

The list of prescribed double zeros for v is [787/100, 689/50, 197/10, 1511/50, 4193/100, 5793/100] 

The vector of coefficients is (-6506236536268792488120648243325757858231343927986462948954750838339776456411115036658488286312750264611439470417929778561126123956073536671319741599925885976773155506794936937076181243476515299419005053106372447495727501739470489600000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 18372011515622781145616918597455774866611146540675493920859062287951240189121325129794899923049276852144722803041930631284958507376293189771624481985004593580341375188280759513549371069081027312379488269989648601239895546240264499200000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, -26459700172896933080439631896468835224179952414800248566540983786035151947307821549058398360042514217792772454662156861434197027879230980866059100394185059606458726890710454302617803826942449663772117193144618340227541412868679680000000000000000000000000/62038136952379039391612173852527526952418428276768900416792344602844674232950668334547433718610262891611225312874525384279130218749956550781598331735784642329528022854877435417109257688347878944228607194153912954719981147793187716866421227281599222773527, 1927603392028137842921605540646979875215475219386211143418354386276378524837687919065330284103788512670617852778456086882450944489184527163408831266831171170103168664468908667832148723365814590191654667474344251146568095302922240000000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 135144496592007495591645273937412300699935386635180061306658059075526821843506963345329530008082260995061597051584188847707025559953319267071921526145471603739860697941828341736831094231280075243395370439670860819428149889024000000000000000000000000000/6893126328042115487956908205836391883602047586307655601865816066982741581438963148283048190956695876845691701430502820475458913194439616753510925748420515814392002539430826157456584187594208771580956354905990328302220127532576412985157914142399913641503, -3620067149726622247880177780680974287170235391152652284645805451089654589243976662159541654314647001907457975259183449926630755424032092847713767381675069261971349100845007990722177047171101308479104602614762587533096497008640000000000000000000000000000/186114410857137118174836521557582580857255284830306701250377033808534022698852005003642301155830788674833675938623576152837390656249869652344794995207353926988584068564632306251327773065043636832685821582461738864159943443379563150599263681844797668320581, -107223064818081022893398621995864904747974067208814413916911016657214229746687716885015996891487406695031450714469370046205008902574145105126039791509388258538796816603786866910893663240494706768474029399396014899318497280000000000000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 23678792165400736576468006785752740409532786151448624805697596022261340050972559874337691217489550656651872184311600782681298897354740999693078995914774761914259841902392050209012840902939065350081489939178407504595353600000000000000000000000000000000/1266084427599572232481881099031174019437110781158548988097802951078462739447972823154029259563474752890025006385194395597533269770407276546563231259913972292439347405201580314634882809966283243759767493758243121524897574444758932997273902597583657607623, -51890106267356263223306655952131554452873651680076265413948983586522821895537914048174178308673252694868127868780223113499313057499039372509367740507912771995078968620346684933535489873655989845244068875217177273984000000000000000000000000000000000000/2954196997732335209124389231072739378686591822703280972228206885849746392045269920692734938981441090076725014898786923060910962797616978608647539606465935349025143945470354067481393223254660902106124152102567283558094340371104176993639106061028534417787, 1424493404679647497719076963902746890899367627303800402830504647751809455554796916846770921267064086444911075004612959812323841842617422758168258844296645624335389218208604216583428449232810918330330772100936984320000000000000000000000000000000000000/140676047511063581386875677670130446604123420128727665344200327897606971049774758128225473284830528098891667376132710621948141085600808505173692362212663588048816378355731146070542534440698138195529721528693680169433063827195436999697100288620406400847, -247266366104854723125101037156769987558018201422339153406281467411396548618037018724124122134589284244078320626241065625444754636833153402737991497693891152432004372960740983267079924304378474789998196268067200000000000000000000000000000000000000000/75748640967495774592933057206993317402220303146237973646877099637172984411417177453659870230293361284018590125609921104125922123015819964324295887345280393564747280653086001730292133929606689797592926976988904706617803599259081461375361693872526523533, -358215419618145658321312443252899181470133268839659653139975077593324049221619167454331483982971361966694390719334174440306534306010671359721062679065349215838091149692767062004762469023448978244030523650848000000000000000000000000000000000000000000/984732332577445069708129743690913126228863940901093657409402295283248797348423306897578312993813696692241671632928974353636987599205659536215846535488645116341714648490118022493797741084886967368708050700855761186031446790368058997879702020342844805929, 1150409724112782312870499997978948457235121428772184018944591553412953209458229868668448881851607574094440993984543485138975784035019767988129286227938624606793316012241465779033673889023139463357570351104000000000000000000000000000000000000000000000/984732332577445069708129743690913126228863940901093657409402295283248797348423306897578312993813696692241671632928974353636987599205659536215846535488645116341714648490118022493797741084886967368708050700855761186031446790368058997879702020342844805929, -3423886482847785723026915476684693191435590812385124432486064168580346331673386607453197527358968055925998246883283397779812092705120843983669272656632144355378490640189420432701497306686857827978256640000000000000000000000000000000000000000000000/5826818535961213430225619785153332107863100242018305665144392279782537262416705957973836171561027791078353086585378546471224778693524612640330452872713876428057483127160461671560933379200514599814840536691454208201369507635313958567335514913271271041, -136360614681863985589785755692983158265262280936451496484925626128185058512792505537254271260515882763541641334377428339507181509130343999927333007860485175709788980611784059579818724892932777464320000000000000000000000000000000000000000000000000/1545890631989709685570062391979455457188169451964040278507695910962713967579942397013466739393742067020787553583875940900529022918690203353557058925413885582954026135777265341434533345502177342808018917897732749114649053046103703293374728446378092317, 3605385722547468145342572350136786251588523765216342982707755133929562812930131577660767432104961751022456195448138665996857657734848502864495462791033410538851466142833499401100274653247140347417600000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219, -2458646272739498641663190034721503734521692736834472166252392454121591897053589649256838895016141290341449306941598840859159351235224473004456309550990843659146141369834316415175620124877153075200000000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219, 745779879175962344160025488817095893317979842146881836767177553625762725124501855299059698360551634158638082866144599956561292634424421766893484458687543380248020918885274870328502960931090432000000000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219) 

u is equal to -108184887590281599334339704608280631063330316339358926577235120278172743798929938066768863143230274098788621924980590596417021292083348095919773977523329483403662793909521871740222619249000000000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^17 + 24282674729876598102551961338878478400274657361182819751238057283537259971543291713960025370731141180545886255992017485460320927124710202980207800705673981304614020556573348093347238820050700000000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^16 - 2401474532225040402423705263353835847716972800616103980523930783023173014673893890488755661585002839676682322615277673300393111159086651859885061154724784705307052947950446614943792568131094407900000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^15 + 46553774137519197184509858806289430819354769080298129405020723793598179104277669555488115896706893366385280060083588961427165719775289004884887810106915794831394517232915511617334537001900846136700000000000000000000000000000000000000000000000/186114410857137118174836521557582580857255284830306701250377033808534022698852005003642301155830788674833675938623576152837390656249869652344794995207353926988584068564632306251327773065043636832685821582461738864159943443379563150599263681844797668320581*x^14 - 5352691624634544636528961598904686530838892890806326042791598306325678331409333781517383246196252291458707429612552131648046764686558284046593983773204186633671850489758266388420041539415291571360935350000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^13 + 142917611891726285855043354109321891730443206069787669971750821240042267153046336670401002745432865298485772844240206386101502982483583174760794231271978658603481388648958957302348747694153744673578029355000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^12 - 391631742059379102159338379278695213476422514807651976344070606812855194014655010612725308811862494115073060574149381678809606395065743129964091250439539175629558932320491264523739684070746422146553196814215000000000000000000000000000000000000000/79763318938773050646358509238963963224537979212988586250161585917943152585222287858703843352498909432071575402267246922644595995535658422433483569374580254423678886527699559821997617027875844356865352106769316656068547190019812778828255863647770429280249*x^11 + 235223982829973166816500492565997184108745730134045540319303283193393546910251637370341421385315030656266639317281836877235704890922999968173387254169377690204015398112274629233918817464390520932340602438732000000000000000000000000000000000000000/3425418604732584997082880764863483083262367205465767507675650928991423730653717883502619039677867276223932685986936984408050134777604962926591318930196698042734676108551514838981492755798349144159861746916473721426256627792261898477287061629045355858661*x^10 - 393204691610979188768207336167073947363548297476042654626560299777268433696819632968883766964038141303951828248592968323555060844982374718424460059900393856311932366327175100886969152485675875861670878780406587016000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^9 + 986422086483154935431315349495547422338573257848968962763189246357525979783401514841934243473531726059935745381164394277487837455241742747579629966194009589649350360843093505919768902150945193048835023913984977542400000000000000000000000000000000000/186114410857137118174836521557582580857255284830306701250377033808534022698852005003642301155830788674833675938623576152837390656249869652344794995207353926988584068564632306251327773065043636832685821582461738864159943443379563150599263681844797668320581*x^8 - 2294568743048378068315268602516000004922813946530760504045496680804966412923929127383533544842418950096820553111465385728909996542301176677022024910689141051307802153737248969595410549197254969397589214982243938848441920000000000000000000000000000000/79763318938773050646358509238963963224537979212988586250161585917943152585222287858703843352498909432071575402267246922644595995535658422433483569374580254423678886527699559821997617027875844356865352106769316656068547190019812778828255863647770429280249*x^7 + 64052820492375716980314364834380112171916586753775852896746334227782202772039515947485920287763201000333996116227787405817566285036113915233820792487158272538936792109916986477377930316853552310616564249698377492483807872000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^6 - 186163411725109728273523723465173687615752379314811227204746114666357374055591630907065817967183080574760064371734937609470957994599176004821099049051418615859232472347504482223118117616523122556830075243187453963963097270784000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^5 + 96508322912678131382841096296113197503747026133224060477553703602363731261495429297478703940994566611967610845368640358738824886087528427327533120027693534170994688046093988425793409461384320094116857972402553757425384064000000000000000000000000000/2954196997732335209124389231072739378686591822703280972228206885849746392045269920692734938981441090076725014898786923060910962797616978608647539606465935349025143945470354067481393223254660902106124152102567283558094340371104176993639106061028534417787*x^4 - 58409890004099873073267876998897622309273166209710243564228919907607528911496242784058924558384637613147612507137319687870466380981029624361850948981465167937980297838914229309373559092270343400561110931703556989462632733658240000000000000000000000000/4772164380952233799354782604040578996339879098212992339753257277141898017919282179580571824508481760893171177913425029559933093749996657752430640902752664794579078681144418109008404437565221457248354399550300996516921626753322132066647786713969170982579*x^3 - 4084843047695510447775802974949342811945407365262079466979455184178862248613238266192737418361158012799250916370077788208066864036539007766827230633217521573962726545574039944229891970453631084873304567380714207260400584688640000000000000000000000000/40787729751728494011579338496073324755041701694128139656010745958477760836916941705816853200927194537548471606097649825298573450854672288482313170108997134996402381890123231700926533654403602198703883756840179457409586553447197709971348604392898897287*x^2 - 17439256404790238369868202785088783683329839951760812794143665075901234272684551362175850336401415267108456603141530798116243301527958958044776297476363356963920685788472742381878914001457247466948732994070367384976479889555865600000000000000000000000/40787729751728494011579338496073324755041701694128139656010745958477760836916941705816853200927194537548471606097649825298573450854672288482313170108997134996402381890123231700926533654403602198703883756840179457409586553447197709971348604392898897287*x 

v is equal to 108184887590281599334339704608280631063330316339358926577235120278172743798929938066768863143230274098788621924980590596417021292083348095919773977523329483403662793909521871740222619249000000000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^17 - 36409047208271379124012612946366955626253650105197538058590845192517649299656403541497306852621042588874530643922093839129628017734048078830785400684913858884840806826668421952917650578638300000000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^16 + 5408814906866946095745946862010978199759763001131754120747422184450309568045945623718001469093698388942186130821936609010381269630202445070828305949576274345203295942934024932117254684260819207900000000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^15 - 11995883849796124134993300389724765617208891317788356804890600833980016813655424743086730637349348024391511604663785074414990990609847119508047080868255476727831270146613820543639268076951550077600000000000000000000000000000000000000000000000/14316493142856701398064347812121736989019637294638977019259771831425694053757846538741715473525445282679513533740275088679799281249989973257291922708257994383737236043433254327025213312695664371745063198650902989550764880259966396199943360141907512947737*x^14 + 26170280061977678069199473322800333541845144003129568632581075734566876090157492050274172383277587276697519741570172907465629651908688379697727816721041513134437181830623160637487039408279833361841635350000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^13 - 994584009422053088866415251192835164324728911530364918040907922615776520204745054405301237808859997319809025344843988227444357110758920893086728121625614206035899244012736443627089619629362837590670959395000000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^12 + 2020461023256865053983146038248229142921525024064053946050950376837007021027110052325850239495993408075753408114385357395145198534652173536427852536920462052609518300263812144604100707073971017798574171016885000000000000000000000000000000000000000/42949479428570104194193043436365210967058911883916931057779315494277082161273539616225146420576335848038540601220825266039397843749969919771875768124773983151211708130299762981075639938086993115235189595952708968652294640779899188599830080425722538843211*x^11 - 485406070010145843361771574501163303141038085609305638872682112809051016415072920388397516435275927551738594809147828753263982134222577975353749831867126412741553929630121488736633912085165240945620895729882339000000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^10 + 6274656557365071089670298426329544099440503546532143448641281779747605845024155148788200279785527427547829661303110249322571378586293738219503334004541917323339247796388216475579137485745523905485309143116063772016000000000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^9 - 19082645576515567238997864117395318615380455469423572796646964471011606901210356677752821403901274653002350164433799764389997962513497745878976303174490482301724443201522876699602797716422242397402131716767142765273600000000000000000000000000000000000/186114410857137118174836521557582580857255284830306701250377033808534022698852005003642301155830788674833675938623576152837390656249869652344794995207353926988584068564632306251327773065043636832685821582461738864159943443379563150599263681844797668320581*x^8 + 4320082275676431017968552364405721478925523032185518397403655539733336820290257781904609255280824587724640167495653844384630550635384698525380204600978936708759555310295891337653311472543428243518355426446648530918187840000000000000000000000000000000/6135639918367157742027577633766458709579844554845275865397045070611011737324791373746449488653762264005505800174403609434199691964281417110267966874967711878744529732899966140153662848298141873605027085136101281236042091539985598371404297203674648406173*x^7 - 2393168517201202339726176734624648321443790480597723698048675203041603620375806010573488613046579996030317662305558551260207480533855074143252191027098278150276821433554705933303396812969242581463677698509735632634821695168000000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^6 + 13847315167081423634571990504438522610380245412802356499188431523206784947827045472247416811587360197381696214548682834056549461316316737779037079370616450107611121667364666646486154827207735196733263367130367502787305378038784000000000000000000000000000/558343232571411354524509564672747742571765854490920103751131101425602068096556015010926903467492366024501027815870728458512171968749608957034384985622061780965752205693896918753983319195130910498057464747385216592479830330138689451797791045534393004961743*x^5 - 740292469297648003374243417571420781823121612073333181485248984731085584461451403921389452119427657628833012115758707154451356263621114360236606905000419073283655896066303546960328025416641532369451014333453437056178213512064000000000000000000000000000/6893126328042115487956908205836391883602047586307655601865816066982741581438963148283048190956695876845691701430502820475458913194439616753510925748420515814392002539430826157456584187594208771580956354905990328302220127532576412985157914142399913641503*x^4 + 16992785858696695781404497892071174453604733106152783593175990725873038954084030044713788534816873254931454285521185980342213814164022258935744950710591395586219076126676834794298079645923016915172660110916945467265011456182805120000000000000000000000000/62038136952379039391612173852527526952418428276768900416792344602844674232950668334547433718610262891611225312874525384279130218749956550781598331735784642329528022854877435417109257688347878944228607194153912954719981147793187716866421227281599222773527*x^3 - 36861706823946021985419510872463963677880949113209865166475525965957593386582679991041772410609258943820181647238120490284822560898513475601212105956288047724328339919120664790742960302023033634342993710840743862241826323826938240000000000000000000000000/62038136952379039391612173852527526952418428276768900416792344602844674232950668334547433718610262891611225312874525384279130218749956550781598331735784642329528022854877435417109257688347878944228607194153912954719981147793187716866421227281599222773527*x^2 + 403702767992212268170968899447364706758434915344739211215450086463599568596891779553754241287252840079217821901725822471636294520192379621964336432825621546100592217334841608293254928127372086932825436442073451446120452142967731200000000000000000000000/227245922902487323778799171620979952206660909438713920940631298911518953234251532360979610690880083852055770376829763312377766369047459892972887662035841180694241841959258005190876401788820069392778780930966714119853410797777244384126085081617579570599*x - 789541363878553633456262036884616946682530500501642517936390136185914577042370131671934687399285757190676835017785963130530638409164848630918750473324746834364910081745098484455753306791703451331492589590865570997885646044134400000000000000000000000/832402647994459061460802826450476015409014320288329380734913182826076751773815136853405167365861113011193298083625506638746396956217801805761493267530553775436783303880065953080133339885787799973548648098779172600195643947901994081047930701895895863 

All the conditions on u and v are satisfied.

f^ is at least 447759/1000000 on [r(a),r(b)].

The final upper bound is at most 8.96613860723854

==> anc/output2.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [0.71, 2.575].

a= 71/100 , b= 103/40 

The list of prescribed double zeros for u is [5859/100] 

The list of prescribed double zeros for v is [13/5, 327/50, 581/50, 189/10, 2571/100, 1899/50, 1333/25] 

The vector of coefficients is (13224598783719801742375809047806849714229172017541416954577012510433421392078249617678096123193409470653409331887179243826724434537140041056666753886703346769725572846908121015132672502557208253703981011486496709936435514364317969963537783495545115348648903116882124646230063729645345057891789/10792815372157381976112527510926383413590966255910968966393633304194763418676846781010995832117194797757747616751966084573634701045172144873849070438821784357468465665040914153439250412345610903579764861050962404296879539913068180142807670239946913978684313941538083336816578721852765580076364, -157466899884977195911316471268411348702288486926006697108633240202555719547173613033448052058669735861316256640669209099501724061557271823995973648128867331425427495539578591429762032096043518768649368589346459262464088853792792309002918641541863215369547235638554467050300113966137684920300/261116500939291499422077278490154437425587893288168604025652418649873308516375325347040221744770841881235829437547566562265355670447713182431832349326333492519398362863893084357401219653522844441445924057684574297505150159187133390551798473547102757548814046972695564600401098109341102743783, 895299073954028800835537833772936858642521453044926250140938898259538502840620759962311955040524632686178877409311006090149426037225052244392994783588702359289045725504264346774355233394056882975404005855485813468586295793827094521673051993143180635633164948224964076343832733746013714718700/3469119226764872778036169557083480382939953439399954310626524990634031098860415036753534374609098327850704591098846241470096868193091046566594344069621287829186292535191722406462616203968232076150638705337809344238282709257771915045902465434268650921719958052637241072548186017738388936453117, -509863809797684660693953452813966649656647320377235002076428394913380002278032735600243097681740697940209600602937584786068062876486045749276089319848983345087471780388389899416532557435084074397904600722963770664320086278379102617298818671992705641028177943561890631926473851564560268965000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, -653701432451771891714165132636310289219424368676668925840520582094047062084421196875927024196311550536246053561847835477254690697420725410743443394707484792328931502785252172088761039151628827651829502733154861467999600305218339539864225214974841592357794694048728825158624672695215820970000/18887426901275418458196923144121170973784190947844195691188858282340835982684481866769242706205090896076058329315940648003860726829051253529235873267938122625569814913821599768518688221604819081264588506839184207519539194847869315249913422919907099462697549397691645839429012763242339765133637, 5342096165035088642223018183257482308609910689354254821881001368782086460917855085784239116167960027258986992617868821527864290875197241070388655051526759047622115680661551501592280269679625062096703242069911306575342314360668692963608529472013292142089837571510893394320179856356478805000000/72851503762062328338759560698753088041739022227399040523157024803314653076068715771824221866791064884864796413075771070872034232054911977898481225462047044412912143239026170535714940283332873599163412812093996229003936894413210215963951774119641669356119119105382062523511906372506167665515457, -13092429185128466888054461113536991453962800099328563734707793119560512791750527667597494812420052947969956462877471647712526936307474053184910274846392559871696880972307835415866984500208040771742831586183629056120117113201423082199379081939686236344087719044995230292313054972041490500000000/169986842111478766123772308297090538764057718530597761220699724541067523844160336800923184355845818064684524963843465832034746541461461281763122859411443103630128334224394397916668193994443371731381296561552657867675852753630823837249220806279163895164277944579224812554861114869181057886202733, 19071346936470720851535691439337654259572904222761060310756171405627549119015201110006841253431850624239787963582636307810235580511583396474749147359519266563552635862272013985602199097761512612514841760251939436802594081848005388240860507922035185403426148005960659894048167594037500000000/299800427004371721558681319747955094821971284886415804622045369560965650518801299472527662003255411048826322687554613460378741695699226246495807512189494009929679601806692059817756955898489191766104579473637844563802209442029671670633546395554080943852342053931613426022682742273687932779899, -3236922503261764905156146853589256912162139928474704979552823049891139753755555514743182061797542068247022088439075309277199918565277106012362994077905310566109074905005272985999395077152147537681196680381353383051975917211250731907115149978347244193967581787266502581249311467529375000000000/72851503762062328338759560698753088041739022227399040523157024803314653076068715771824221866791064884864796413075771070872034232054911977898481225462047044412912143239026170535714940283332873599163412812093996229003936894413210215963951774119641669356119119105382062523511906372506167665515457, 214583874523509777164168332318931750924751493635158763199372012531216329176671509285263811509448366333175332863421345917060089479801903541364091489348771277649597635176262989876990148638585699919050902039179533953056281000835495025920794808803315748005427402143420396926399820875000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, -102074101461830266986043781435323143652084462965971915827766218605526259131646594081889881204962278708312708614426364230245133553123703573069816995943632415297678908888130053336784183786044869031321463967441240968862035152371425662913819229826368241226547861401508619297442093750000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, 32776287841932912891094930067131013987496168787819074790542905969053056132138544534363055272444166021514443854815401728620997152709859533559302378338493284747118841273117515263887516817206178559323845554552565016655709960625220936126712111583382732895982411756411551648028125000000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, 4455049414182603447226456991649433362417844208895957250923101891376921528126477993680474612099040592991314386687203181400461558215478859966676858975866875320522619183155509282440441833047161981353229289856026004504110437287747503182096244589606132787029701591934000468750000000000000000/299800427004371721558681319747955094821971284886415804622045369560965650518801299472527662003255411048826322687554613460378741695699226246495807512189494009929679601806692059817756955898489191766104579473637844563802209442029671670633546395554080943852342053931613426022682742273687932779899, -952422504024888496535815614750502053188810691861574117441123025918312738946324905431232313599931206558721166597275880611300801509719075673249774091838426363423489783815846731119241316032151523283288296318245823166134878426150167694452145036003187573663374960962753000000000000000000000000/899401281013115164676043959243865284465913854659247413866136108682896951556403898417582986009766233146478968062663840381136225087097678739487422536568482029789038805420076179453270867695467575298313738420913533691406628326089015011900639186662242831557026161794840278068048226821063798339697, 42242428602777435199477044313006516107986876338354472689874676743181009111965467066243335539274243068655895130039256634613536864178244478545633038558918690812713081760815204827313993441548361984930684297594774791040841286992353685089141513254060064547645201706068750000000000000000000000/55065384551823377429145548525134609253015133958729433502008333184667160299371667250056101184271402029376263350775337166192013780842715024866576889993988695701369722780820990578771685777273525018264106433933481654575916019964633572157181991020137316217777111946622874167431524091085538673859, -15608509896263584862482300117233911416815091404710975327230949700286489399543172338430377075330703975978480037297490971935511952490592832549971357549259944630038389828587299141037535879659959277034390786151210219828246338354061941391460832047236116814512314512500000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671, -24506789573513025189674681732017146826196638836469683537010802491898216277854889961175424813445376127606070018722639666459474268892451100095584697696184697801555443092491733458549054909739389380570506274514591508627945789077665067562548430119659638282971042500000000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671, 23233611607697043855338783295828115053198419943328571346559275521538347658065375390690967464901195093543970965283640413547034357499030894680383145888581863557417362664803028451924679526047820177241102467251191737709190129055471987139391659672732907750000000000000000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671) 

u is equal to -2333306647021970834016791501679570506647375768809832163268643819570371517362141932843649518196480186501340409891485509189070931689134857886292849229413639050832002594338410887760458129335260632644694994670402296519604173735678153274456208108715881347656250000000000000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^17 + 612652633907698109742773510313911493989662932672591618773931318997016567553922305208604571332468898389473357784598699664463014624265117361865468629577920213641538463035330795178321946825232264026831028113954040379790092569140663789740995742871150669921924438476562500000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^16 - 1116736707757756136094377431158477167452723039496592812912074457223335416783223682284710950026755487842479882035563009941564362436549991143068069347606509394186801693531935987424606863367858057952823539289971645045926851656984772981722594671712298148175906787109375000000000000000/72851503762062328338759560698753088041739022227399040523157024803314653076068715771824221866791064884864796413075771070872034232054911977898481225462047044412912143239026170535714940283332873599163412812093996229003936894413210215963951774119641669356119119105382062523511906372506167665515457*x^15 + 4703117844133544579235448867531466198992741350140578180087438034890051848021046455256709611572845597822455842086131999959256377425804973372535321558536145259615623497359914307889779109154219191885233220072958533215720596804766705446499682837640521498437328320016967773437500000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^14 - 68337427979659398662052856464995707945275386664199815171679155881308565306342518347738511388958983604739881706562554729576268878696276043638235305357957029166178994846110768887393963975193328493840108507684217771539635436812566435174972431824057824750887051609024692382812500000000000/1529881579003308895113950774673814848876519466775379850986297520869607714597443031208308659202612362582160724674591192488312718873153151535868105734702987932671155008019549581250013745949990345582431669053973920809082674782677414535242987256512475056478501501213023312993750033822629520975824597*x^13 + 2055401711111390866446363820421658276624676962827466756987253370935093645925380188371601717386651903726143820911279901676046655294528771373955130990164642716158615326288359898639816684091315307264710777203447613966305082370012610551175598970560848819885995621397300730096435546875000000/1529881579003308895113950774673814848876519466775379850986297520869607714597443031208308659202612362582160724674591192488312718873153151535868105734702987932671155008019549581250013745949990345582431669053973920809082674782677414535242987256512475056478501501213023312993750033822629520975824597*x^12 - 131990849168486191909669862847004193696776243490274833339642441583319739704549894747415414585340017540538183523087157994245120672612255680239730395670534585303822651839301279504546770143993910649689611021149888042600948336904566632779926424119549531087241829221219420429640625000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^11 + 2042025785960363354890308013196877972525776861694411430693926992878105852075980321836708917885094865860253321284409188706779095899884901782604810827963008844698354081916469948752597036043545363465754081383475651509445610048163925098118541997974347037641472112193232832660442763671875000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^10 - 1093550585028313209396312050682471527020094904347128388747686985652628850904549234391639163643709465609315865402705551068871542361797321141091401052332326398625366379143852229089640348225556082749572236431513603626707262976637120191499942458306071245839502790339230300639270537500000000000/218554511286186985016278682096259264125217066682197121569471074409943959228206147315472665600373194654594389239227313212616102696164735933695443676386141133238736429717078511607144820849998620797490238436281988687011810683239630647891855322358925008068357357316146187570535719117518502996546371*x^9 + 187101455373088714411728300141258619389977626833187405999064360888833768717213821598964664488819893347778954867934810320037026969789503192193731342778477301822594301613218123121051594877720516604660074360185163843502219955529782866434666293327791829909069375148278420280497723479177734375000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^8 - 52116302593588010233744178752299207873587486945292854859767013496644532740494763624767517062139151211484848340724213476924124753843791989030172414556219811889680210267753615652746198727154900206004178617233251073499669874545753822909329675425035588292778256303962343531313667316763125000000/218554511286186985016278682096259264125217066682197121569471074409943959228206147315472665600373194654594389239227313212616102696164735933695443676386141133238736429717078511607144820849998620797490238436281988687011810683239630647891855322358925008068357357316146187570535719117518502996546371*x^7 + 501990141422568449339781403797996365546575421804610788200281035298456832338296375716103645144280696277054945297221133910085671203734623361895079244989312757074791142788715582306617622240935577396911095066158372302083843224402649878144970175202524052983962131845895019677163013338019714062500/509960526334436298371316924891271616292173155591793283662099173623202571532481010402769553067537454194053574891530397496104239624384383845289368578234329310890385002673183193750004581983330115194143889684657973603027558260892471511747662418837491685492833833737674437664583344607543173658608199*x^6 - 4254058323199692758891352315845519782982770098155110083181302800821085491392271087357783394895100747845158302273248446192481453716144863078902867116960816169901763967906716976042478918693471607501747793611717435375595119196468706697735462651620900075596548786359536861983615956815384740875000/1529881579003308895113950774673814848876519466775379850986297520869607714597443031208308659202612362582160724674591192488312718873153151535868105734702987932671155008019549581250013745949990345582431669053973920809082674782677414535242987256512475056478501501213023312993750033822629520975824597*x^5 + 3928436803244535871077692239706310819631323651079839589358483392021659869414601461149910754281419030892960938458021371828219906631379444389389040600349574494368935211699581050987107021733796468648942840445402153416447865806001661889461379229030931946215002919966776648143197198120697784716875/679947368445915064495089233188362155056230874122391044882798898164270095376641347203692737423383272258738099855373863328138986165845845127052491437645772414520513336897577591666672775977773486925525186246210631470703411014523295348996883225116655580657111778316899250219444459476724231544810932*x^4 - 4390969608927493587169363076496834102340548262090960424699256664169367612091132909324333871227763473853215655163458844918701955037081133357764518195826439394368489897837751972663534825934815896883457007073282110156884904969919681202189682407853385907195935869925493997814707177100143367500/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273*x^3 + 1517112602775095914479777790994339237035928703097703490883413719951549126588276850426547324606726479782081260948010174080407860757119533876466765473034500763844297171889008039991103510116916204753581825949936698929101875515509388362588170740185921450955710716832097306297233921251863318293575/24283834587354109446253186899584362680579674075799680174385674934438217692022905257274740622263688294954932137691923690290678077351637325966160408487349014804304047746342056845238313427777624533054470937364665409667978964804403405321317258039880556452039706368460687507837302124168722555171819*x^2 + 1381608074322196769154134468960896147139415574689932270992634486276530146256904073963503428884675208221305302200369395735298366131510233394147926824828131874760881630991356750129847096062795227291088733455535761197707619249859358706635637359784437499182744964640214266615348979335169514200/4144706364115738086064718706192927578183934814097914349613530454759893785974211513445082884837632410813267133929326453369291359848376399721140196021052912579672989886728461656466686026246394356213427365994993242817542066018843387151615848786461948532520857888455485152387319017608588932441*x + 1 

v is equal to 2333306647021970834016791501679570506647375768809832163268643819570371517362141932843649518196480186501340409891485509189070931689134857886292849229413639050832002594338410887760458129335260632644694994670402296519604173735678153274456208108715881347656250000000000000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^17 - 696332395071627528140646522128327560239514873629724224819777863781961853686239319116682808375756486237778612164524670990605778053339537912344819788123131293875214992388517712855295063731848950886842863896141647967707848896574780197228937006118458766113231811523437500000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^16 + 91106993357393132336618285092959245979484832845654233512830633911736562218157711433140192638420917520455935654462110515201960163913105738532167456218422439731720285972102322791639565385015995992310818249250740319696995223593701566905532897603207191190526356103515625000000000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^15 - 6879187128101840189668342707324744993525530285175641760066033984649371969002272282588866992871428619440300326666440976443318742168790076565800334654284024250726961778672897592533068057568514731393077717918393476072175561603133554251788185053361630300970407507863891601562500000000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^14 + 110642380208832612723318492969310617116983801971626432537958485576446809514638971135427884182356131707374790388804675488097244010854578410463950899059571006582298554709299766690506639280492961609024505008031428552358338916771956890490257484883731906430729526698263706054687500000000000/1529881579003308895113950774673814848876519466775379850986297520869607714597443031208308659202612362582160724674591192488312718873153151535868105734702987932671155008019549581250013745949990345582431669053973920809082674782677414535242987256512475056478501501213023312993750033822629520975824597*x^13 - 509602119590108303747571161223767009948437186906517353905543325623812548053927715487003241038357163104137632878987828744312860380750479428894303310855804722241518105317046415947770213002287983984923565417563415310748424789402858174074342507960540462076830641333018771258544921875000000/218554511286186985016278682096259264125217066682197121569471074409943959228206147315472665600373194654594389239227313212616102696164735933695443676386141133238736429717078511607144820849998620797490238436281988687011810683239630647891855322358925008068357357316146187570535719117518502996546371*x^12 + 234314475385114813278544506990590145983269670150773004079459520162074279690317735368024403118929058305030157450577739640035275427666472857850986309361104401935762208122694855994923156564408100066434734103394781598073901208304176664704645004104252738448268025816491021622682617187500000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^11 - 3492960837948503297099141478403465624952110344297055900857005546920045428881363668114177176788014361570849239668405237406211175211025903910177993770231263009819266731927836227877095200901451144305603130635346714835800911818954708878060649813361081692331312759382203018816485458984375000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^10 + 36268391053288514032483343692387432534462561379222915684326935103232383880408149757966205689456406898240801745146346158937988303443506480512127905662606243382700894767819631510697367895431783920522122862798881826818184737523786572083798820397530304750063564959840501214409564978906250000000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^9 - 310900794622727189297026028721537748094186193701753966371728569438821972816359847243577722468881714040885000559894098073864000948310383274124523726569038736777130342994263540740617623810953933136682641523980010418184265232979346215451089840211938137699921639794542906386930293391134765625000/4589644737009926685341852324021444546629558400326139552958892562608823143792329093624925977607837087746482174023773577464938156619459454607604317204108963798013465024058648743750041237849971036747295007161921762427248024348032243605728961769537425169435504503639069938981250101467888562927473791*x^8 + 22021576545188927021632103534147473045805356162981178898041179815151693766639323190468851229219657611625366557844962958924858967126570540333750607150859696820780233320538446314190306996623515732473335218189807177832936209706184575317201639169467924385851392264575231228067873388142500000000/31222073040883855002325526013751323446459580954599588795638724915706279889743735330781809371481884950656341319889616173230871813737819419099349096626591590462676632816725501658163545835714088685355748348040284098144544383319947235413122188908417858295479622473735169652933674159645500428078053*x^7 - 471303079906505081545911493615469332523043170992015814166866233381123207894570779403883171234083033233038842979827902888279365443182038296051102671670985620908831916038523605188653456244083130679768911679322137689652343746578067708931128188167382176053213631387163271399283012762457635937500/56662280703826255374590769432363512921352572843532587073566574847022507948053445600307728118615272688228174987947821944011582180487153760587707619803814367876709444741464799305556064664814457243793765520517552622558617584543607945749740268759721298388092648193074937518287038289727019295400911*x^6 + 12422132062163806885101274562528018810516912556952876812202262075905016537671674236631857990731130608253000149589130114437210744654077919850298095888479934998913583904362692537098217009364314441441804511398955830028239164084331908132096660796939347281328869992389683651204112004605856678500000/169986842111478766123772308297090538764057718530597761220699724541067523844160336800923184355845818064684524963843465832034746541461461281763122859411443103630128334224394397916668193994443371731381296561552657867675852753630823837249220806279163895164277944579224812554861114869181057886202733*x^5 - 89731205320877696024594760235113192677305655364147945985029148534223890599000417291897194674747569663106468039172936949843869938377512585797508944950723400995255956336585358197948150216900934089004775614812854500208802126699513922819279385600617510201709306195376857880471847331760063771344375/226649122815305021498363077729454051685410291374130348294266299388090031792213782401230912474461090752912699951791287776046328721948615042350830479215257471506837778965859197222224258659257828975175062082070210490234470338174431782998961075038885193552370592772299750073148153158908077181603644*x^4 + 1068539081583196672880690552502950760573681166087668452601115292138077348758777887807078861638369508905993496299837826704667941958643652776570379332121818699277288566920216945527990236543181015117839423317752454059599842867212474635609347912273776378901366445137539147140410866961763010106875/899401281013115164676043959243865284465913854659247413866136108682896951556403898417582986009766233146478968062663840381136225087097678739487422536568482029789038805420076179453270867695467575298313738420913533691406628326089015011900639186662242831557026161794840278068048226821063798339697*x^3 - 44234451781836517721054567135365021709284764890165130554808371501901925751493901715813992051211338037183321218404022600885717959423698100122719116020975277016933485501276900061081360898600629125660506012539653178768071275349187126474043630579946123280602989172921487777006666747242217577225/28552421619463973481779173309329056649711550941563409964004320910568157192266790425955015428881467718935840255957582234321784923399926309190076905922808953326636152553018291411214948180808494453914721854632175672743067565907587778155575847195626756557365909898248897716445975454636945979038*x^2 - 3857314039039399900392340736981109228474885826248970925408942517338107578837205356675389431899267134671810322058007006734218695597120167871442845839536536359652213584629352925899109406338394990748394119551371306753133296261967954432129225572616371473645260171303519663947502664738331125/21929663302199672413040839715306495122666321767713832537637727273861871883461436579074512618188531274144270549890616155393075978033737564662117439264830225289275078765759056383421619186488859027584271777751286999034614105919806281225480681409851579537147396235214207155488460410627454669*x + 4439120031872748762814275027471155542062843725892656063610026606156678718600618441610985948006727702373994519763886217325359768308877970432776089958725200711915175786512643664031710733681279773046831012715232639014891188155200643731617030036215897384876923426246510810619245819007349021/2829633974477377085553656737458902596473073776479204198404868035337015726898249881170904853959810486986357490308466600695880771359191943827369992163203900037325816614936652436570531507934046326139906035838875741810917949150942745964578152439980848972535147901317962213611414246532574796 

The value of u at 3.9359^2 is -179/25000000000
and that is equal to -716/10^11.

All the conditions on u and v are satisfied.

f^ is at least 0.00405267521135271 on [r(a),r(b)].

The final upper bound is at most 4.47792022244533


==> anc/output3.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [2.575,5.5].

a= 103/40 , b= 11/2 

The list of prescribed double zeros for u is [843/100] 

The list of prescribed double zeros for v is [919/100, 149/10, 667/25, 8817/100, 8917/100, 1847/20, 100, 2879/25] 

The vector of coefficients is (9391282260508680825051262943188405233061581680628613172264727142969513243839823940574435920115386005417336014405098305171657428069860604931983920118151141274650650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 5547850933668124339249633913102478262448489247149293147881680850209332469894311240067397240695760799213897129426328437321682007882368642705068026389627855132817900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -74996762870283786925309751121033961345864360446993696355953879150411317809941636098548749242930123105112457221762306661926975641358983894657803389392470843105800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 1186922512611610690230486773201687871654940483512143530164692810194674311670557218899071037992788564301680005809588483395837979649021606002820139281404592979626480000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -4748702226449887017694031190794831786225964812194405613302681356053633930696781436252966230962487778604511420385365634219439824137116526289540292003664190589328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 6663169266497738468695945939187677860321463201404997356997676433896219510419949750999313021739528848441407522123407694563867818057308702870638860777181377669280000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -6235113097144801276331100518097745059141289016843613059129836499632574785029923794516787031070434443276341481811618619085991565442263353342634947482794690992000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 4552943910379748257530242255243523236555586912041206620028968500375232001543348774606490300323969408218750228895813030680226436526673320901606947856158492192000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -2720786085635503650406813219575646485480086875332981350077412718434814917788248526474905742650267696816330659432158117498704375016497944012148682838137305600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 1344229447316452729527195053359785936289933881289978911877303907751330159637943762703098552995584819635482473132266991956943941337151922597372951033040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -544868186013954273033513948507451030107678120105225746880720242381699433290783663521424701974006560639542649120429238897363325694054964340170167082240000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 180357183951339997339808454801704477023519218919108565595236952893016533630001283438611095573023432223115057735209708877459963857987291895819071808000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -48731631231902705769377869411230062204091268668929736793855112242115468178432159720939883975959546210461753438719119554068413195452674398550118400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 10734234772343648419925035069760610992077623943018075528635330333776132355610993760411183371713813699736239865460786942004112497456324326630400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -1915113206308467993568546538374378361862470428173250154006392347324884427720738794022768095743817355432632429901452051366385451709011273728000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 272486182370275375542142473141014106803895695744019762157550828882054513904268723374992003319002014377190630948161897623979714781573632000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -30009895834731984586040683990764684098308737419183314491391991643061548030236775322003552104422325092029752066471815124202544477798400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 2421264000875804550043220175267765445022865958816992637486644120778544914431733155585385191197030931765460518404262498839754547200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -128263329250177549282861549980582347003605132182771111909161398106923441859868599093463531746913358036012829240091050836967424000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 3370276640300765965774974996547993609024898775793652022388934094079850293713321850964518621491346201456882836409577420390400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837) 

u is equal to -83117444820393313799847965287747204635077213648663765797030029026308252895154099139726262751080570868213159100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^19 - 30885362726785032721387205218156429110086699336089837225180367786639115988597725585617103168088359631424102334224000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^18 - 6091465818843535471543070617759387701656814492445970312244974627509645295351018113213342962381553651931654994997375850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^17 - 799576718397787528716876098662133882827523216334092563425410518981811917243978020947754860965234286928249738113805713830400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^16 - 75483990764377786887287002503247368972387233908514978571980068853680809415474553892908627589501582773773545296654442466296922000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^15 - 5266480973191434482950142599368289621726212507312553307185301010304956990224744413224928327571940618564745105663281539764620980320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^14 - 90614722546900402708297470570498402334268691651127413780438280297824278256428034832298391616297818911965045290145578629276833470303000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^13 - 3404395983602690991742543695058623739245739031618375663033976044406855695140277905127026367346846370211083171314395574363716271396733824000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^12 - 91251762011976234832610421395588811404197086773455860182406801925204168244739315500165917286078606110129552109970431720996693743550729082810000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^11 - 5445645470771493095894310915451545801838992379187888933277439207467822046380332735710111701783227937781838027397610468740534688907851972034814400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^10 - 102918748794394820112523253835563615997906469570671674752606100628663943373373937108108595568612755241509925608493783977878154340025445421352584125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^9 - 2066253612124606317768584072221373694102113827942301114377665951537915521361417920997308322787994190484583170287976434121615783733628762486951527882240000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^8 - 20117062250093502880787652565977553112866496917566695392992525344958363632019951943473943556909684122698365456877731781163810705842968113921618995344464400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^7 + 174552019482571360843880335184802501771660375037023313347227735795825207284217527011076183462769629530623002571813758542313869737136292647656118997348684400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^6 + 905084147961518059991756183503356662960163359787143177521464082167992282855058012950736051525099311727903869998361935231480994507748926032458902813571096368000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^5 + 16041632182646157947648764212882924097651892000319143014864228902515007079945434302309177392839681172589045987762585384397906948753986821208586829133584074768000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^4 + 5981884416135055954093309336221128721132414089244826775980594980145466575889960233676599890269276851237508432764446999351136919732218323195823650500743187281920000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^3 - 569320914840739185576442958917974043107088742885532994430842153357584553069395316453089899087679356917271420583681184611228175298382098712243629850030775467724800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^2 - 4677854344051279034262851674852789585566873123949318181569807480852453043766103852770032173248800495309732890426331329358718951396850659430535426593842399534297600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x + 12039345125496414485807050331516543130732543884102115373507062233864818833049037163298792658512248580494703778995821722989820588045026215291255763684952449373683200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837 

v is equal to 83117444820393313799847965287747204635077213648663765797030029026308252895154099139726262751080570868213159100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^19 - 29772308811840510774226774938480904656181993510366821526830826064044605924630352426948221960699333650592651060508000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^18 + 43955186904970103460424342578343117771426108650610915381031921110823119430534984716148800213190257235640302482457995850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^17 - 13116707177295951494626649895229812363233511178565498498207249841866319718523649962830146230878758279904462018459934225680400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^16 + 882912810783774068716767504922144835045904456968028271867282707762981538946400158760320238545019840216416647662568363634991774000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^15 - 382511408795820290930775609578598149363011834531040527438463120210319863338383603219902382135709210003071904571208140691953334050320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^14 + 13569320467658221930052860961932088003203248318290365779826337950266929556289196739579321392780380078610405022216664210951404408400623000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^13 - 1080909524519209813152815992749140911172447644434507178453233212492411397458289347625813301773082514580055128656212568633445932224047208824000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^12 + 64831565376077402449768780318205295938935509725042539966106982182963926242934594631824098453600123633587802444035003475495455633550672814506810000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^11 - 8771181360230037246335905999745906352860301484158341059385889704629170680726373404580547097321066310549187630468489550457191453039573613800838144400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^10 + 98391746594425831005710791729580123281894530190578679443467826831217875281604494294510598932966346564571222363334572228459765834080502410176481223375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^9 - 7315464942538537318590935791243044752797169017996331974369366320506484735128623994629052654645616595180888683755030732544319677011250826304059298053007240000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^8 + 130998951336428135235854202966193223129250753456348163361267408623529975343021986691428311506189532298194806903635309309382313516367668286059658272268713264400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^7 - 550219938888372409052753170643905852044044557453773531260646911574085623834914627401388643349098889609847397470423722153646529163493478776428462592001175992000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^6 + 14092507075290435810840212885191365792142773552167219644708764386450374918621505233204455171232500457956889666709026831362819104128526396680201196189227261126432000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/21751145014260600733819202259141189037465535603950395294427135473714742898946859294327540776548711925320288267082126200050103071671023648286553557358248402076546227428960859756044198571785252183421909682287290467680696882439019778898775904681007235620074033611906965580144351162412457589511*x^5 - 25659175987161281394855317101190822292273771145767940031828347528123128069161154357629628801742095117692285565892603685979585879519716133910631714947898641667712000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^4 + 81702137251108338351609285633551049172584808788995716134008030684751413631032788137423462269015165079282275522302694329400214986723084608713287737152448526115934080000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^3 - 129412230844393340450358671583466475792339833184945887272546167383205014601184138929570639616723176324757814181932845699144889772736125910693374747170623767826816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x^2 + 80767101490441960767257645486582425835031411929640480499265913745180851401306914582927566206861859937519801388837083049136405736057685564816092187634568935340800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837*x 

All the conditions on u and v are satisfied.

f^ is at least 0.000502607958437266 on [r(a),r(b)].

The final upper bound is at most 11.7388106033274


==> anc/output4.txt <==
This program proves a lower bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [2.575,5.5].

a= 103/40 , b= 11/2 

The list of prescribed double zeros for u is [14/5] 

The list of prescribed double zeros for v is [9, 15, 23, 34] 

The vector of coefficients is (12800989524202108486564963249124500375596399933198911329227589/66458378479445419185019165099529278250076769788375000000000000, -9614775388237638853063782057051721781709800720292011975209/361186839562203365135973723367006947011286792328125000000000, 3224952157899437087555992869977863098045257090163161131487959/8307297309930677398127395637441159781259596223546875000000000, -6542738748880206259213560120614422197596727112372759203087427/10384121637413346747659244546801449726574495279433593750000000, 33386510678063443818789673907535029234581809267475106831771/51920608187066733738296222734007248632872476397167968750000, -5009778654903947205755148145270551446104200557207030761433/9735114035075012575930541762626359118663589324468994140625, 3738412237895985369616860684429406696356973286180934283333/10816793372305569528811713069584843465181765916076660156250, -35532910297491936943328699815450070340934429265204779718/178298791851190706518874391256893024151347789825439453125, 227529402207569272935756080028945493843634326457676943976/2317884294065479184745367086339609313967521267730712890625, -3454055344800702698074357373785274874303546562251626944/85847566446869599435013595790355900517315602508544921875, 130763390636136741216555017827665814374071192700095168/10301707973624351932201631494842708062077872301025390625, -1800598459941547732097184226736839147195670008185088/686780531574956795480108766322847204138524820068359375) 

u is equal to 639417066740606438954965989608252538066644179043/9735114035075012575930541762626359118663589324468994140625*x^11 - 2387982293822766040449242154427911739206981774829003/584106842104500754555832505757581547119815359468139648437500*x^10 + 202854356709592062221428189499572474749417922536234413/1460267105261251886389581264393953867799538398670349121093750*x^9 - 7375983857091903622456585627003228017636688023468151871/2920534210522503772779162528787907735599076797340698242187500*x^8 + 23032335651783620269153028041645391667788596006852641059/730133552630625943194790632196976933899769199335174560546875*x^7 - 63614821652345281787499649764050220722401764099708022849/292053421052250377277916252878790773559907679734069824218750*x^6 + 898832138839784046398339774846503769459883282075962714372/730133552630625943194790632196976933899769199335174560546875*x^5 - 3325489429145755913234237019070888543335189524397361349/1390730576439287510847220251803765588380512760638427734375*x^4 + 1749833994003792917374804604093188733972757166750276546172/243377850876875314398263544065658977966589733111724853515625*x^3 - 117062161420148402868090380066518572013163108659341950074/5408396686152784764405856534792421732590882958038330078125*x^2 - 173381891378617303374894093044026336518823363026838703224/2317884294065479184745367086339609313967521267730712890625*x + 22876868343269654263248221428484643883693109131456013048/100777578002846921075885525493026491911631359466552734375 

v is equal to -639417066740606438954965989608252538066644179043/9735114035075012575930541762626359118663589324468994140625*x^11 + 498026019323233784882045112426343726030515888208229/44931295546500058042756346596737042086139643036010742187500*x^10 - 586681948293584719219023731219639845403488777928626619/730133552630625943194790632196976933899769199335174560546875*x^9 + 47920275647849826230756357504349961705633572688065450491/1460267105261251886389581264393953867799538398670349121093750*x^8 - 46735465324965627696098555766786138637554795138939575123/56164119433125072553445433245921302607674553795013427734375*x^7 + 9935391231355770675937330064964099783622138637491006649884/730133552630625943194790632196976933899769199335174560546875*x^6 - 105280122624525879894759294005644650534301945771979669640344/730133552630625943194790632196976933899769199335174560546875*x^5 + 5536272366460143250438977824217856405117471981331916060149/5726537667691183868194436330956681834507993720275878906250*x^4 - 313017795378404537789889670542879162460854202619443754969674/81125950292291771466087848021886325988863244370574951171875*x^3 + 174138800895913327222424155574165435543617477563874055396917/21633586744611139057623426139169686930363531832153320312500*x^2 - 1992015240696249995433499485367765174806609396417487063/307382590858356622017951493878512175765324407958984375*x + 1 

The value of v at b-1/4 is -1/500000000000
and that is equal to -2/10^12.

All the conditions on u and v are satisfied.

f^ is at most 0.399055502490756 on [r(a),r(b)].

The final lower bound is at least 7.70518139471331

==> anc/output5.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [1.67, 2.2] provided that there are no positive eigenvalues before that.

a= 167/100 , b= 11/5 

The list of prescribed double zeros for u is [267/10, 8469/100] 

The list of prescribed double zeros for v is [353/50, 1589/100, 1447/50] 

The vector of coefficients is (-553936813639078823976886471249963410426419846590699727069626641164338651676440963739777429389871039261254784133802129641276875/1857308552086809119296317111785011644062586250187329756199626007054167495270906601183994489007289649844115165001999427581489152, 828770627565686041239558363820432558194707209819748063907863979363003097345181570677001685196022897373226180507478834979764375/928654276043404559648158555892505822031293125093664878099813003527083747635453300591997244503644824922057582500999713790744576, -252496963131942838591936608540374062683654468637439922212428059483030936152121558381002476316789303145386805116749885353965625/464327138021702279824079277946252911015646562546832439049906501763541873817726650295998622251822412461028791250499856895372288, 49861599358066552310227401691004476688723148090150741229711751455251339693870978891334542686313385285262672988246854530109375/232163569010851139912039638973126455507823281273416219524953250881770936908863325147999311125911206230514395625249928447686144, -45387936264356917456334711593120571907867012512883004845779293350806012557176725189495287675559604282749247250092833984375/1234912601121548616553402334963438593126719581241575635771027930222185834621613431638294208116548969311246785240691108764288, -1167453061233715938465568591760897306220768177497055593685589452887958423018052137748950450731072949091182237305625830078125/87061338379069177467014864614922420815433730477531082321857469080664101340823746930499741672216702336442898359468723167882304, 157480801875727812887491898706622111526712616999462641815080267253868933311984495539070767665806966839536081405413818359375/14510223063178196244502477435820403469238955079588513720309578180110683556803957821749956945369450389407149726578120527980384, -442119423908259221144966281935051217546078570869448587065987546755172924140211735798572900059729646991522494415283203125/7255111531589098122251238717910201734619477539794256860154789090055341778401978910874978472684725194703574863289060263990192, -1099816972575370015193575531771517368729823616347781873462868355885768014035426544369453261024616494867695953369140625000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 368304366294246347088225466713584836930625140609754988665719815756332341208423912687256748839073957302838439941406250000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 170067986742913824593984371119116054477864126437365273873947298317460234701659634190294372126197339149475097656250000000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 16157233382060239447904337855703498057165761155168218052199256332109238964564197785170973037346820632934570312500000000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387) 

u is equal to -3642954857066251679271360447263595341171933882388216552173353249483504456296040265415533242547533512115478515625/4081000236518867693766321778824488475723456116134269483837068863156129750351113137367175390885157922020760860600096398494483*x^11 + 842556888032108975190922417172625952574664232556129869598312226697934632513848489421105131493896219730377197265625/4081000236518867693766321778824488475723456116134269483837068863156129750351113137367175390885157922020760860600096398494483*x^10 - 553530209381385341903830524384603039696721563368797612266201797487331917506315436910804675451512174263980865478515625/32648001892150941550130574230595907805787648929074155870696550905249038002808905098937403127081263376166086884800771187955864*x^9 + 9982575132118979633946822912912825905292402506235238639605160408965804190621127360198515630395359197373262786865234375/16324000946075470775065287115297953902893824464537077935348275452624519001404452549468701563540631688083043442400385593977932*x^8 - 11387755443885440865696147702394473612209759202054512929382114996523315525328127246091502356826425418299481262994384765625/1044736060548830129604178375379069049785204765730372987862289628967969216089884963165996900066600428037314780313624678014587648*x^7 + 117856409098287142684886674758042562304457452582526674253241656443404908814352018992298468093008700700586600089207763671875/1044736060548830129604178375379069049785204765730372987862289628967969216089884963165996900066600428037314780313624678014587648*x^6 - 3233684866759684533902075925360579251211835476527415111215059474220811548304167326158600890410615665112403371617658115234375/4178944242195320518416713501516276199140819062921491951449158515871876864359539852663987600266401712149259121254498712058350592*x^5 + 1191064377179045265918479780274673036186693313903130041640622455126911594109452929925521328947742633320878060556121599609375/696490707032553419736118916919379366523469843820248658574859752645312810726589975443997933377733618691543186875749785343058432*x^4 - 36982261843464748628001376178745180329942425682466840347246813708299652822897917410732309481598411154528783989650043236109375/1857308552086809119296317111785011644062586250187329756199626007054167495270906601183994489007289649844115165001999427581489152*x^3 - 158561354823286363701986848596496117814413113973788691035903660421805637188160452016070751263772073374705353978834247604103125/1857308552086809119296317111785011644062586250187329756199626007054167495270906601183994489007289649844115165001999427581489152*x^2 - 2910729528610530981509186280487065775549518247977790529473027838977129949432848615467721937302460439739498185195188745463955625/7429234208347236477185268447140046576250345000749319024798504028216669981083626404735977956029158599376460660007997710325956608*x 

v is equal to 3642954857066251679271360447263595341171933882388216552173353249483504456296040265415533242547533512115478515625/4081000236518867693766321778824488475723456116134269483837068863156129750351113137367175390885157922020760860600096398494483*x^11 + 1034316049804837279238153854735428763947505724451846046267626067245103109463188110116952465415978431701660156250/4081000236518867693766321778824488475723456116134269483837068863156129750351113137367175390885157922020760860600096398494483*x^10 - 87599105720869155573491509596191610120623357724444491623678890614204681567401438012924108357565096339199066162109375/32648001892150941550130574230595907805787648929074155870696550905249038002808905098937403127081263376166086884800771187955864*x^9 + 630128279225525206351152217612895799464982446675383646495942802360137911772320944116118787675714009869049835205078125/32648001892150941550130574230595907805787648929074155870696550905249038002808905098937403127081263376166086884800771187955864*x^8 + 3234511907841930871635822242692168255971374617219593358474647335014394533389320166492015519063298370169265930963134765625/1044736060548830129604178375379069049785204765730372987862289628967969216089884963165996900066600428037314780313624678014587648*x^7 - 310167294380959043398636657776495200518865416426812194926784726961160355325837733651787133360202436562025268629150390625/4081000236518867693766321778824488475723456116134269483837068863156129750351113137367175390885157922020760860600096398494483*x^6 + 1912173253196742071458065779012939861701292008743497365767817756327480888825970338309755755224122022535452675053795810546875/4178944242195320518416713501516276199140819062921491951449158515871876864359539852663987600266401712149259121254498712058350592*x^5 + 678812865195735590716616515969119254087382938545184765664146054142479774133225037381172895732684032427968740887557017578125/1392981414065106839472237833838758733046939687640497317149719505290625621453179950887995866755467237383086373751499570686116864*x^4 + 170244756416517516763098508298533060367997613238951579034303493157279139740437468623394774454840462336874244844808290223953125/5571925656260427357888951335355034932187758750561989268598878021162502485812719803551983467021868949532345495005998282744467456*x^3 - 509757583915493134649046673029621596988004231334590300766120728990590041890241857540120848973846006842859117959645135533809375/928654276043404559648158555892505822031293125093664878099813003527083747635453300591997244503644824922057582500999713790744576*x^2 + 233531686078597432460448576406039510116479769027490567427890584199813851106063225867286575968316120740306006747792129263125/109238986139293865182332756651914402156337323012385405237520093343773176801359031962475230572852984154692182799452979904512*x - 3620436116766596064297130665001717022549413967424718368325784856880195507698060337930407593735940542626963041241486375625/3548190980336428240200165558147876227607362945115490011170314020150199937570058398228290143002135629074314161419689050112 

All the conditions on u and v are satisfied.

f^ is at least 0.491644197460963 on [r(a),r(b)].

The final upper bound is at most 5.99284669868479

==> anc/output6.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [2.2, 3.5] provided that there are no positive eigenvalues before that.

a= 11/5 , b= 7/2 

The list of prescribed double zeros for u is [1557/100, 3791/50] 

The list of prescribed double zeros for v is [507/50, 1077/50, 373/10] 

The vector of coefficients is (-412629109171720593956923209725141852937809051580998372173258905465027558617366524901593289179149082183865998995935005840/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, 1007087055389401544631821002467308997889856207877365530867987015162305956239342669347873590011651642104741689487109664480/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, -100932794525629951518718440793881714203755457523102774745831558132853613609975422444210199352933884735532573265514841600/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -1526726982107171737175395811162717460765975268107044275388965423578404616017610896852714857375645303434428966555744000/44788480446054731516736114130848852247365452442679624937497846578702443010313868702189733026253767882247337415331011817, 38791690856737000587535520887505923734604484278529160766957596612844158802603723680694290575644980427953411790620800000/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, 4905883142068066419208726109229088222668472509213830836675660487366975919636638643729027930212950376873540972800000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -9708486657803432028729395154228261100716996658614471122677484060330254605449529385896785410657544130186412000000000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, 4890504563105200600053169325310998370296268408452674355047825069748387124757074746198641965947775731336342000000000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -2404935010984345107407583382132292023560544749098185530493545442170601192792024784627932002882262880417000000000000000/1554800106913042822652410819113753013729972134795878408544568102660670521643752870661729303625666513626586141703633695933, -52390701098308364317061081580625848679835851119687409549102288628450531408890839883087930467265930000000000000000/130578660192579392177073219040375662528762252019474125182209465244030446094209529743993390747095533184394569723997119, 25188264342293040579338141697679789734289573994881667920237425041989844710935435817784469999930760000000000000000000/172755567434782535850267868790417001525552459421764267616063122517852280182639207851303255958407390402954015744848188437, 1566981703840739884093913644176949942466223804250019987949090375507914250182648540419993892441000000000000000000000/57585189144927511950089289596805667175184153140588089205354374172617426727546402617101085319469130134318005248282729479) 

u is equal to -22258262838646873353606727900240766228213406310369602101549579197555600144639894040056731426718750000000000000/32650802245173899275700627201388813288329414830713446579435930155874080954518810283896315376138996786158308975776307614593*x^11 + 11648154377074429207546315857695892644058691223243327740724026854763928686201385131408480876847228125000000000000/97952406735521697827101881604166439864988244492140339738307790467622242863556430851688946128416990358474926927328922843779*x^10 - 37172357641166601532150033474886593732889417153578919403095207488863524024219011669482419039304597390625000000000/5761906278560099872182463623774496462646367323067078808135752380448367227268025344216996831083352374027936878078171931987*x^9 + 11600210369117189212936549938722095602005555333628317673489637986130112730230095057735659893290912233981250000000000/97952406735521697827101881604166439864988244492140339738307790467622242863556430851688946128416990358474926927328922843779*x^8 - 2151275580320420712785138248430050300104140139874957156885469539984651730121437232614066033739099152269400000000000/1554800106913042822652410819113753013729972134795878408544568102660670521643752870661729303625666513626586141703633695933*x^7 + 67887972446920822337558150485175047241649386068506377375454228612600203898893786065799338347870388567528887500000000/4664400320739128467957232457341259041189916404387635225633704307982011564931258611985187910876999540879758425110901087799*x^6 - 108311212751324956778502874304705242536368087324912629981418231827914576024928086277882970741333076882636538585000000/4664400320739128467957232457341259041189916404387635225633704307982011564931258611985187910876999540879758425110901087799*x^5 + 1371030187647880692784796449369375919487173826341050140409783873179766208477636767520373460006972896554300547502600000/3627866916130433252855625244598757032036601647857049619937325572874897883835423364877368375126555198462034330641811957177*x^4 - 8365728772642297711349287600743220361012858563742796427611550724208413309446685198393791523529749866907364182040452000/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059*x^3 - 639889479607320511878527306099914211072239616156667021878269453104056803210813341222807703949187825223816312931638400/7903849490480246738247549552502738631888021019296404400734914102123960531231859182739364651691841390984824249764296203*x^2 - 475633201972931713314706015173112043629449708415790922136193900133768998616207020390268536512958176953767527982380690/878205498942249637583061061389193181320891224366267155637212678013773392359095464748818294632426821220536027751588467*x 

v is equal to 22258262838646873353606727900240766228213406310369602101549579197555600144639894040056731426718750000000000000/32650802245173899275700627201388813288329414830713446579435930155874080954518810283896315376138996786158308975776307614593*x^11 - 3776821770107854026503146577170958352093199349842806515649831529142102214034061438350834001868865625000000000000/97952406735521697827101881604166439864988244492140339738307790467622242863556430851688946128416990358474926927328922843779*x^10 - 115846517761992416152550512576796664277601636362207886529430028623393606444172552459275329454766281859375000000000/97952406735521697827101881604166439864988244492140339738307790467622242863556430851688946128416990358474926927328922843779*x^9 + 9486822582121524890530368365221971807797348420408996545331389771565070485532839959950276929654640999090625000000000/97952406735521697827101881604166439864988244492140339738307790467622242863556430851688946128416990358474926927328922843779*x^8 + 4802192969485120420691088779582774551856949122883069273019068712151514593798314459819641342311680661219900000000000/32650802245173899275700627201388813288329414830713446579435930155874080954518810283896315376138996786158308975776307614593*x^7 - 489242635342083136886705893127839025558155888665604697973081377696578223602600253336245231436948538117829812500000000/4664400320739128467957232457341259041189916404387635225633704307982011564931258611985187910876999540879758425110901087799*x^6 + 11446263848076919811509806425317675821955765668657815804771503134540112361723952316215918463739250439210348313585000000/4664400320739128467957232457341259041189916404387635225633704307982011564931258611985187910876999540879758425110901087799*x^5 - 26433540362404170635122111771179388569545061625084776610930869879784659507239681857478064776944444356516164663490800000/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059*x^4 + 270277007037649731697418601505024935611824153239977939509706886618523368942421524164974888231754949600949745372698556000/3627866916130433252855625244598757032036601647857049619937325572874897883835423364877368375126555198462034330641811957177*x^3 - 65333880708381968141511345719542510703402657365244144827739676680710027148355879691816925662497427016539643633071818400/403096324014492583650625027177639670226289071984116624437480619208321987092824818319707597236283910940226036737979106353*x^2 + 2613254925180563639019695816285593883846585976582995650693985971942486053699791861327477875220307543992805712743715190/2385185349198180968346893651938696273528337704048027363535388279339183355578845078814837853469135567693645187798692937*x - 72435487540197044120129386495613235689947586555682653330747330334128675803883638950403040054280590213653436244517570/88340198118451146975810875997729491612160655705482494945755121457006790947364632548697698276634650655320192140692331 

All the conditions on u and v are satisfied.

f^ is at least 0.377180566709083 on [r(a),r(b)].

The final upper bound is at most 6.81805544044066

==> anc/output7.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [3.5, 4] provided that there are no positive eigenvalues before that.

a= 7/2 , b= 4 

The list of prescribed double zeros for u is [59/5, 3739/100] 

The list of prescribed double zeros for v is [237/20, 1803/100, 3021/100, 2583/50] 

The vector of coefficients is (-1046925114069459476757334618725636449541493850150666059677076570337333629714189769982429964330622959939405277505816369581265952370955842717269770780159/5544895345418924354366932320786320850919547503525968102087368664815303502697823138323898620520513904621766196567463398018090583409934752177596592741568, 2234031652433078444718048592734138826610063190573989256389364377133464441073575920169392792292891011686157446119720275977649497777085145732702054564553/5544895345418924354366932320786320850919547503525968102087368664815303502697823138323898620520513904621766196567463398018090583409934752177596592741568, -1425106690747030663093646435560690531713891667887678955441237838377408677820789924513550194420802793890419026790410292220101215040920055906415204655/346555959088682772147933270049145053182471718970373006380460541550956468918613946145243663782532119038860387285466462376130661463120922011099787046348, -53709580131255753454082502077836928427283101813374655413924982921108245901858561066000251442265147365015209935900564808742952692251931031609807686975/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392, -2058042348474526706659897560560871698996814698732205955449564344513204861496074583613856644116462880299107421817557979920690929968129102031832978375/173277979544341386073966635024572526591235859485186503190230270775478234459306973072621831891266059519430193642733231188065330731560461005549893523174, 2601612966242817646320107947729835931530736769790580457158198129566100386226666337266958772472665507412366713364751782407886414643819522136622928125/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, -147155202313980503074173602662674157577656607975376185600650450826363515397426253049244868868396978204443841031537450451053607673340597652435937500/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 37701934839219070127203635816740912049289731986006072429723131664686680315233055171004174686068672150138607892896842071139648400980009675531250000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 3405765614694408771190474257495033491862005309704559150931088156887368043218089598076658663207320914284719411632122754698733508685038075000000000/2014860227259783558999612035169447983619021621920773292909654311342770168131476431076998045247279761853839460962014316140294543390237918669184808409, -163538437140814534471527710583138166180230807349623774925484804652237460480884775101046886201096615137691609723419822208147491351672162500000000000/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, 27657273408945547112089107873215792245742325695830239627654276095754898729336237007938724347200433444117059965876099481183339518347500000000000000/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, 4151321581860571591524954258365969956710642852946698233591481205524994626386833651632797721850341445008101649634304364342659726250000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, -2980631227166857547088768131474625137877480965798525416308060545995985735055672341268731228366826292084572054111933501473061900000000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 687473616635843005826698657013517337449766663600739069889385677069261711368025641313322989859633070148973457304764793379410000000000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417) 

u is equal to -3643255752250389013038314514935628950499458729738688090836267536361149857592389311328405818937988984221174287880528387109375000000000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^13 + 386683544200643465177535623428842977034047228368242460132086393392429016275672961801959748737777439151895679163747410698410156250000000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^12 - 15944302798563926788854238359171907655689145744516184353793303956617348030608006528139449811336777449564310740019046479453986132812500000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^11 + 355482474294104757902580092058112111257618814676668599918497084564653929984602831058318200383597673127272547905984824385374845351953125000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^10 - 5178535461543112139333128136171011105199188642746164483183539019134494080634186957721619615331312015717413384882408801859389005319199218750000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^9 + 51067837032543678162059565187201817363021850922821684589426948089490860728921382936582051904604096571154719829367810025200695897747521835937500/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^8 - 161029134071877112823841375871685087786841930446561107984627219452298001200687954440144681943697622595570785759385860590389813856308519901953125/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587*x^7 + 448134077009117516205068021441787752297925269624559425422000613631542128164591085213432288227606514269162538832035537280906937919407615995234375/31505087189880252013448479095376823016588338088215727852769140140996042628964904195022151252957465367169126116860587488739151042101902001009071549668*x^6 - 43785032911822926572627933738418709232885393329083933816044086929170181996082754747724791798394499429144600151976208183150213133919768940778299375/693111918177365544295866540098290106364943437940746012760921083101912937837227892290487327565064238077720774570932924752261322926241844022199574092696*x^5 + 1107712522709281438282860044734699373358562360877700461195537480278263971021138792182637846388420723486834914399575011704533173918598805634867036375/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392*x^4 - 897173092030239594625069263362041237081954420376908932893235486027887175179229195744382520076881040606862980203104459943179290662274149612516943675/2772447672709462177183466160393160425459773751762984051043684332407651751348911569161949310260256952310883098283731699009045291704967376088798296370784*x^3 - 11316534723772573977847142571870841856889491218923849079804250634776859599985563297062767215862049241842620606723174495178206253066445479926962655015/346555959088682772147933270049145053182471718970373006380460541550956468918613946145243663782532119038860387285466462376130661463120922011099787046348*x^2 - 932743753910433394368646457490840529731188725951804251423694544606332422957391549695790290619748863535329026503755065846172358563160662950545457971979/2772447672709462177183466160393160425459773751762984051043684332407651751348911569161949310260256952310883098283731699009045291704967376088798296370784*x 

v is equal to 3643255752250389013038314514935628950499458729738688090836267536361149857592389311328405818937988984221174287880528387109375000000000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^13 - 797374575280732964059916593925236431878276858796831169389700555924944687441853564379772142417068980719985964397424315112136718750000000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^12 + 72619665087616277634622812287674204424192834743661426231344058386104510651540929683877560139079010185960770102266459288548251757812500000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^11 - 3582755027755155884470435626850389934417572056599809229015614204296514259952380867826104911183726769996567117137485712587448084140234375000000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^10 + 104479290468133995944880844797940253874592504111070802080267781067811928141510934008549218617626359984930347344455080831794070166768417968750000/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^9 - 1845316930049227097388622554340141227275438439566752252744778034200624042506752691516537960163225527454471712347667627370255906533068474257812500/259916969316512079110949952536858789886853789227779754785345406163217351688960459608932747836899089279145290464099846782097996097340691508324840284761*x^8 + 6546219973409510024802418694064868817586411550945726957627157698086098588888514107212625485364807831767059428720150531849558839614251005839453125/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587*x^7 - 173355613455695936664556460020760737743325006205621061061412086459598370497337652065150267663595848813619126242926208176625107209957285065238359375/346555959088682772147933270049145053182471718970373006380460541550956468918613946145243663782532119038860387285466462376130661463120922011099787046348*x^6 + 1960557238077102256453892126559839249499498405944271458554706239717976184889347179218894312718154337416785927037807510243602813745086471590219861875/693111918177365544295866540098290106364943437940746012760921083101912937837227892290487327565064238077720774570932924752261322926241844022199574092696*x^5 - 27137271416817793377715256412462152541516141574895278769061108655907894458835973664569400681509420247723521304585613623706567259261246392048472094875/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392*x^4 + 253345530210567001671562038234960229537049494329366707780434497075239108303468964921884713944085175462863652345664420853596605110497681656703002331675/2772447672709462177183466160393160425459773751762984051043684332407651751348911569161949310260256952310883098283731699009045291704967376088798296370784*x^3 - 474667233773857531650488923448532396386014193749330595552685089710515407869213737871238959686010552005781787675132122852564618729358148531535450367745/2772447672709462177183466160393160425459773751762984051043684332407651751348911569161949310260256952310883098283731699009045291704967376088798296370784*x^2 + 681940047717464882303568824709914688008071916877143086442250183905351572188001960280718736958696712029794254070420688499636284026428695700996728380287/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392*x - 547519717407015356374172306466856450849400833790859680666648641789331935302559152051378607483522037616477243371389743055763136099943187119066150235607/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392 

All the conditions on u and v are satisfied.

f^ is at least 0.193000014749755 on [r(a),r(b)].

The final upper bound is at most 6.98887942266964

==> anc/output8.txt <==
This program proves an upper bound for the number of eigenvalues of the Laplacian on the Bolza surface in the interval [1, 3.9].

a= 1 , b= 39/10 

The list of prescribed double zeros for u is [2523/50] 

The list of prescribed double zeros for v is [281/50, 239/20, 453/25, 798/25] 

The vector of coefficients is (-13740903556342613704787880442874686022703368695238333190356254270490261303380587583105366312365922/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, 46789699827695736071120687968851465946996933112638747315295344612151017350145925551769317750678204/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, -40231429799907839185654475317647680721772171681943223427737072508360794336062146240129913784256480/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, 8574107150280823641321880386248951808595238855998833482850873998292722756320247766553226712351200/11778568796377160723441381088960312794977444713291293810190081653570327499576859046741077918477593, -640139195373717349848860866381450564543864201730254465058152397998718008505316089460973440440000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 17200863841501538459991775666859512624738403895104022132962350619024051406129736571952749650000000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337, -5521382976694823915309818726500958082262883429489410272124066523191691575873120041599438000000000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337, 20347862368769912698486836016528297457833655767731297720607666384133239805977341944500000000000/2163410595252947887979029179604955411322387804482074373300219079227203010126361865727953087067313, 30399115360687091553929842166852002036378616322531937407551926326197252237780528260000000000000/15143874166770635215853204257234687879256714631374520613101533554590421070884533060095671609471191, -3416698208708052204202638758964674081642487635282918376211434863985282704385901000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 690763385699157456308134836172075938232130432505387096154547152273460931940000000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 507281008751169704513334703118583140712494384326397246302509249539381847700000000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799) 

u is equal to -7205696147033660575473504305661692339666113413727233612251551840048037609375000000000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^11 + 940189683997881149015335815455812330580206479364462215989202230068276614498437500000000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^10 - 44447178542028957255198766410483408554060013893433315150928768599045727817314998437500000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^9 + 148480842771272200544589724399572667297597761674363798103938789200557381177212690125000000000/136294867500935716942678838315112190913310431682370685517913801991313789637960797540861044485240719*x^8 - 2191902377234641273827198593447184141353803450914110141049491961457929960352503080243750000000/136294867500935716942678838315112190913310431682370685517913801991313789637960797540861044485240719*x^7 + 117831970132457808309798463824380204161327679693725110394933997355936396775446388022172650000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^6 - 291668119432144670002089813682275128903607063526798278742612437912518781976944845072486641250000/318021357502183339532917289401928445464391007258864932875132204646398842488575194262009103798895011*x^5 + 6602650163026553939827589274133608849432287170405838795809749142071243770230945522089903220000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337*x^4 - 2948236264768589173090436046045766369189358241564449869377779074683763402295485961412037126106800/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337*x^3 - 4744088595216499273658456111188199821351086309888818138684858722169863901715435388326425617586240/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779*x^2 - 5147311000886294857698319270189382561500541114943093054734429271649371982006152554442324144831328/11778568796377160723441381088960312794977444713291293810190081653570327499576859046741077918477593*x 

v is equal to 7205696147033660575473504305661692339666113413727233612251551840048037609375000000000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^11 - 724326125966894443919043679152038599882665719206528748440906244982820073267187500000000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^10 + 7980046843028406757017004487208301379264547226143211911280216671975785466782082812500000000/318021357502183339532917289401928445464391007258864932875132204646398842488575194262009103798895011*x^9 - 159974459901660303062445763731758370797312418488743544625351218830257548298369992562500000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^8 - 6044401569388299542444486258031217270788141148553782030641953172042029206097421237043750000000/954064072506550018598751868205785336393173021776594798625396613939196527465725582786027311396685033*x^7 + 5806040368831916665124308744213557009536189726475007903736299688325516242060346467017100000000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337*x^6 + 941997975235428186584958424907053191317610247736227705841076805924514074857639910602019591250000/318021357502183339532917289401928445464391007258864932875132204646398842488575194262009103798895011*x^5 - 1097004759257383484259375830750222226544151321334321064158945161219260507358688461277625530790000/15143874166770635215853204257234687879256714631374520613101533554590421070884533060095671609471191*x^4 + 24364159447656164613472917557149417074689878287375547003914562691540712013280117388823184082815600/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779*x^3 - 36520210942917320486716714047249679656138231539501654442823065758735338389559712575650169986740080/11778568796377160723441381088960312794977444713291293810190081653570327499576859046741077918477593*x^2 + 3243895240960291835613422789804402245986027715892173582678294538671911239168347526550737190270848/560884228398912415401970528045729180713211653013871133818575316836682261884612335559098948498933*x - 49738753876661945162734214374697631669350601342145829515765358190171274792975554830933396928448/26708772780900591209617644192653770510152935857803387324694062706508679137362492169480902309473 

All the conditions on u and v are satisfied.

f^ is at least 0.0972139402993737 on [r(a),r(b)].

The final upper bound is at most 3.53617865617081

==> anc/verify0.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 3 in the interval [1.04, 1.857]  provided that there are no positive eigenvalues before that.\n')

from sage.symbolic.integration.integral import indefinite_integral

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
N = 15 
# This is an upper bound on the degree of Laguerre polynomials that we will use
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(N+1)]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and N

a = QQ(1.04)
b = QQ(1.857)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [42.26, 79.78] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [4.57, 11.43, 21.45, 35.34, 54.4]]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-7518676144000457583990498608318149358945100617805851553377809232506727790087915763805488505877432843449442353851280139336931391556109767313134724258500952963887612836336220565413948107781257797506994300/23962443956684785120365081757071577310379779480592660342642782814673657693887591509975498072805779408691122996725308335548478273140946947921989714140261774147723908499024975350082456420189355907156736631, 232034001446824574523249417663470125303286881108832004216700302784224889961035827397853153797668124862656703707229075554912915968960692910055808354392215001817608892718542760713398302337307283074944681400/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, -210528579929378849675006252779181886008112488940073369838555231951207741702210186799974473602514976810420059731458677462252290718536238488533904570866792283155266873443111532491639749025452210352690562000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, 21384421570941741765750140121609516549567967878871750350174074235001927392741504387496978105702403296622726261791477638479133862425908098620497302152390234346692783423312218069333071609369669830935260000/30808856515737580869040819401949170827631145046476277583397863618866131320712617655682783236464573525460015281503967859990900636895503218756843918180336566761359310927317825450106015397386314737772947097, -12187381224630360117365481348681393671782577079415390807947748520070127794378607489838758343522987904962798001829179854178125071565462555270605636497901340414944587561332585360233280564935875679288400000/30808856515737580869040819401949170827631145046476277583397863618866131320712617655682783236464573525460015281503967859990900636895503218756843918180336566761359310927317825450106015397386314737772947097, 38139454786735330917252107337645092729522559330395473523611915718105646254696165969944258540683577973466891868245238662514494153484817352333250110374413990629319397023065911282121058311902272992620000000/215661995610163066083285735813644195793418015325333943083785045332062919244988323589779482655252014678220106970527775019936304458268522531297907427262355967329515176491224778150742107781704203164410629679, -33195877483490446584953670106242328941239450796772243815589769201450445069816704862660100166753998592963246886328861886696212174080668473229383705523964652800016912785548294446132991112830238947000000000/646985986830489198249857207440932587380254045976001829251355135996188757734964970769338447965756044034660320911583325059808913374805567593893722281787067901988545529473674334452226323345112609493231889037, 13644975729567388255723056734343287614440171446728333395418770653365645849184257484813261584276076096462859092365229980715600028916444355855638511386734934612328297709869133159381445734841450000000000/10269618838579193623013606467316390275877048348825425861132621206288710440237539218560927745488191175153338427167989286663633545631834406252281306060112188920453103642439275150035338465795438245924315699, 679420596657598674822254733484278032381252280780385413892767144121528546331106979672413872771039644226019650624457390603440971929859821093007655567929631550088400536637769443145190682798300000000000000/92426569547212742607122458205847512482893435139428832750193590856598393962137852967048349709393720576380045844511903579972701910686509656270531754541009700284077932781953476350318046192158944213318841291, -30311701185049176208487363762559146087898990011943846117752206152984694812499199941704122614204944361121715252948132030418970634222085193267246239661923376401210088801336608379521231433000000000000000/10269618838579193623013606467316390275877048348825425861132621206288710440237539218560927745488191175153338427167989286663633545631834406252281306060112188920453103642439275150035338465795438245924315699, -463384339305171850326044882786552745274464913682048617094770870287651513388500167610653955985034666490128600139209953080276197788620806378955783756231965436571442801827697829127216000000000000000000/1467088405511313374716229495330912896553864049832203694447517315184101491462505602651561106498313025021905489595427040951947649375976343750325900865730312702921871948919896450005048352256491177989187957, 883278979987000003415439482505006896024774324744712956413180340505023088341795136784151241386123751681797977180155011952694717480152599316591089812035050155820406905152198106075300000000000000000000/1467088405511313374716229495330912896553864049832203694447517315184101491462505602651561106498313025021905489595427040951947649375976343750325900865730312702921871948919896450005048352256491177989187957, -311204069361204770728897506461228426642450814738901908421773040645344095666243152341066970302081817811474119396261622515634526669344407462577486122787052384273485453472313175920000000000000000000000/3423206279526397874337868822438796758625682782941808620377540402096236813412513072853642581829397058384446142389329762221211181877278135417427102020037396306817701214146425050011779488598479415308105233, -10502782023043888332500170040295703576951930994532444558497363764814602528431236887248867057484591839879289973732886569108611643746560731473442683748446273356490375293059884000000000000000000000000/180168751554020940754624674865199829401351725417989927388291600110328253337500688044928556938389318862339270652069987485326904309330428179864584316844073489832510590218232897369041025715709442910952907, 2122520524086637444978634282565706407788747276643798068319739675821973183238731149675123304057957567031275103532421775541086270819998562113611532655798615128432991642192000000000000000000000000000/163009822834590374968469943925656988505984894425800410494168590576011276829167289183506789610923669446878387732825226772438627708441815972258433429525590300324652438768877383333894261361832353109909773, 771159147462514800451466285263342066951806242418783385904586969997076839042253737314071108754114927265969514169630205767774323934105466595593364854961738666425690368400000000000000000000000000000/163009822834590374968469943925656988505984894425800410494168590576011276829167289183506789610923669446878387732825226772438627708441815972258433429525590300324652438768877383333894261361832353109909773)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

u = sum([S[j]*L[j] for j in range(N+1)])
v = sum([(-1)^j*S[j]*L[j] for j in range(N+1)])
# This is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
else:
    print('At least one of the conditions failed.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lb = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
lower_bound = (10^6*lb).lower().floor()/10^6
# lb is an interval; we truncate its left endpoint after the 6th digit.
print('f^ is at least',lower_bound,'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 4*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -4*V(RBF(100))

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify1.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 3 in the interval [1.857, 2.71] provided that there are no positive eigenvalues before that.\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(1.857)
b = QQ(2.71)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [19.68, 50.7] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [7.87, 13.78, 19.7, 30.22, 41.93, 57.93]]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-6506236536268792488120648243325757858231343927986462948954750838339776456411115036658488286312750264611439470417929778561126123956073536671319741599925885976773155506794936937076181243476515299419005053106372447495727501739470489600000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 18372011515622781145616918597455774866611146540675493920859062287951240189121325129794899923049276852144722803041930631284958507376293189771624481985004593580341375188280759513549371069081027312379488269989648601239895546240264499200000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, -26459700172896933080439631896468835224179952414800248566540983786035151947307821549058398360042514217792772454662156861434197027879230980866059100394185059606458726890710454302617803826942449663772117193144618340227541412868679680000000000000000000000000/62038136952379039391612173852527526952418428276768900416792344602844674232950668334547433718610262891611225312874525384279130218749956550781598331735784642329528022854877435417109257688347878944228607194153912954719981147793187716866421227281599222773527, 1927603392028137842921605540646979875215475219386211143418354386276378524837687919065330284103788512670617852778456086882450944489184527163408831266831171170103168664468908667832148723365814590191654667474344251146568095302922240000000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 135144496592007495591645273937412300699935386635180061306658059075526821843506963345329530008082260995061597051584188847707025559953319267071921526145471603739860697941828341736831094231280075243395370439670860819428149889024000000000000000000000000000/6893126328042115487956908205836391883602047586307655601865816066982741581438963148283048190956695876845691701430502820475458913194439616753510925748420515814392002539430826157456584187594208771580956354905990328302220127532576412985157914142399913641503, -3620067149726622247880177780680974287170235391152652284645805451089654589243976662159541654314647001907457975259183449926630755424032092847713767381675069261971349100845007990722177047171101308479104602614762587533096497008640000000000000000000000000000/186114410857137118174836521557582580857255284830306701250377033808534022698852005003642301155830788674833675938623576152837390656249869652344794995207353926988584068564632306251327773065043636832685821582461738864159943443379563150599263681844797668320581, -107223064818081022893398621995864904747974067208814413916911016657214229746687716885015996891487406695031450714469370046205008902574145105126039791509388258538796816603786866910893663240494706768474029399396014899318497280000000000000000000000000000000/20679378984126346463870724617509175650806142758922966805597448200948224744316889444849144572870087630537075104291508461426376739583318850260532777245261547443176007618292478472369752562782626314742869064717970984906660382597729238955473742427199740924509, 23678792165400736576468006785752740409532786151448624805697596022261340050972559874337691217489550656651872184311600782681298897354740999693078995914774761914259841902392050209012840902939065350081489939178407504595353600000000000000000000000000000000/1266084427599572232481881099031174019437110781158548988097802951078462739447972823154029259563474752890025006385194395597533269770407276546563231259913972292439347405201580314634882809966283243759767493758243121524897574444758932997273902597583657607623, -51890106267356263223306655952131554452873651680076265413948983586522821895537914048174178308673252694868127868780223113499313057499039372509367740507912771995078968620346684933535489873655989845244068875217177273984000000000000000000000000000000000000/2954196997732335209124389231072739378686591822703280972228206885849746392045269920692734938981441090076725014898786923060910962797616978608647539606465935349025143945470354067481393223254660902106124152102567283558094340371104176993639106061028534417787, 1424493404679647497719076963902746890899367627303800402830504647751809455554796916846770921267064086444911075004612959812323841842617422758168258844296645624335389218208604216583428449232810918330330772100936984320000000000000000000000000000000000000/140676047511063581386875677670130446604123420128727665344200327897606971049774758128225473284830528098891667376132710621948141085600808505173692362212663588048816378355731146070542534440698138195529721528693680169433063827195436999697100288620406400847, -247266366104854723125101037156769987558018201422339153406281467411396548618037018724124122134589284244078320626241065625444754636833153402737991497693891152432004372960740983267079924304378474789998196268067200000000000000000000000000000000000000000/75748640967495774592933057206993317402220303146237973646877099637172984411417177453659870230293361284018590125609921104125922123015819964324295887345280393564747280653086001730292133929606689797592926976988904706617803599259081461375361693872526523533, -358215419618145658321312443252899181470133268839659653139975077593324049221619167454331483982971361966694390719334174440306534306010671359721062679065349215838091149692767062004762469023448978244030523650848000000000000000000000000000000000000000000/984732332577445069708129743690913126228863940901093657409402295283248797348423306897578312993813696692241671632928974353636987599205659536215846535488645116341714648490118022493797741084886967368708050700855761186031446790368058997879702020342844805929, 1150409724112782312870499997978948457235121428772184018944591553412953209458229868668448881851607574094440993984543485138975784035019767988129286227938624606793316012241465779033673889023139463357570351104000000000000000000000000000000000000000000000/984732332577445069708129743690913126228863940901093657409402295283248797348423306897578312993813696692241671632928974353636987599205659536215846535488645116341714648490118022493797741084886967368708050700855761186031446790368058997879702020342844805929, -3423886482847785723026915476684693191435590812385124432486064168580346331673386607453197527358968055925998246883283397779812092705120843983669272656632144355378490640189420432701497306686857827978256640000000000000000000000000000000000000000000000/5826818535961213430225619785153332107863100242018305665144392279782537262416705957973836171561027791078353086585378546471224778693524612640330452872713876428057483127160461671560933379200514599814840536691454208201369507635313958567335514913271271041, -136360614681863985589785755692983158265262280936451496484925626128185058512792505537254271260515882763541641334377428339507181509130343999927333007860485175709788980611784059579818724892932777464320000000000000000000000000000000000000000000000000/1545890631989709685570062391979455457188169451964040278507695910962713967579942397013466739393742067020787553583875940900529022918690203353557058925413885582954026135777265341434533345502177342808018917897732749114649053046103703293374728446378092317, 3605385722547468145342572350136786251588523765216342982707755133929562812930131577660767432104961751022456195448138665996857657734848502864495462791033410538851466142833499401100274653247140347417600000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219, -2458646272739498641663190034721503734521692736834472166252392454121591897053589649256838895016141290341449306941598840859159351235224473004456309550990843659146141369834316415175620124877153075200000000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219, 745779879175962344160025488817095893317979842146881836767177553625762725124501855299059698360551634158638082866144599956561292634424421766893484458687543380248020918885274870328502960931090432000000000000000000000000000000000000000000000000000000/10821234423927967798990436743856188200317186163748281949553871376738997773059596779094267175756194469145512875087131586303703160430831423474899412477897199080678182950440857390041733418515241399656132425284129243802543371322725923053623099124646646219)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

var('x')
P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# This is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lb = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
lower_bound = (10^6*lb).lower().floor()/10^6
# lb is an interval; we truncate its left endpoint after the 6th digit.
print('f^ is at least',lower_bound,'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 4*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -4*V(RBF(100))

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify2.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [0.71, 2.575].\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(0.71)
b = QQ(2.575)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [58.59] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [2.6,6.54,11.62,18.9,25.71,37.98,53.32] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (13224598783719801742375809047806849714229172017541416954577012510433421392078249617678096123193409470653409331887179243826724434537140041056666753886703346769725572846908121015132672502557208253703981011486496709936435514364317969963537783495545115348648903116882124646230063729645345057891789/10792815372157381976112527510926383413590966255910968966393633304194763418676846781010995832117194797757747616751966084573634701045172144873849070438821784357468465665040914153439250412345610903579764861050962404296879539913068180142807670239946913978684313941538083336816578721852765580076364, -157466899884977195911316471268411348702288486926006697108633240202555719547173613033448052058669735861316256640669209099501724061557271823995973648128867331425427495539578591429762032096043518768649368589346459262464088853792792309002918641541863215369547235638554467050300113966137684920300/261116500939291499422077278490154437425587893288168604025652418649873308516375325347040221744770841881235829437547566562265355670447713182431832349326333492519398362863893084357401219653522844441445924057684574297505150159187133390551798473547102757548814046972695564600401098109341102743783, 895299073954028800835537833772936858642521453044926250140938898259538502840620759962311955040524632686178877409311006090149426037225052244392994783588702359289045725504264346774355233394056882975404005855485813468586295793827094521673051993143180635633164948224964076343832733746013714718700/3469119226764872778036169557083480382939953439399954310626524990634031098860415036753534374609098327850704591098846241470096868193091046566594344069621287829186292535191722406462616203968232076150638705337809344238282709257771915045902465434268650921719958052637241072548186017738388936453117, -509863809797684660693953452813966649656647320377235002076428394913380002278032735600243097681740697940209600602937584786068062876486045749276089319848983345087471780388389899416532557435084074397904600722963770664320086278379102617298818671992705641028177943561890631926473851564560268965000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, -653701432451771891714165132636310289219424368676668925840520582094047062084421196875927024196311550536246053561847835477254690697420725410743443394707484792328931502785252172088761039151628827651829502733154861467999600305218339539864225214974841592357794694048728825158624672695215820970000/18887426901275418458196923144121170973784190947844195691188858282340835982684481866769242706205090896076058329315940648003860726829051253529235873267938122625569814913821599768518688221604819081264588506839184207519539194847869315249913422919907099462697549397691645839429012763242339765133637, 5342096165035088642223018183257482308609910689354254821881001368782086460917855085784239116167960027258986992617868821527864290875197241070388655051526759047622115680661551501592280269679625062096703242069911306575342314360668692963608529472013292142089837571510893394320179856356478805000000/72851503762062328338759560698753088041739022227399040523157024803314653076068715771824221866791064884864796413075771070872034232054911977898481225462047044412912143239026170535714940283332873599163412812093996229003936894413210215963951774119641669356119119105382062523511906372506167665515457, -13092429185128466888054461113536991453962800099328563734707793119560512791750527667597494812420052947969956462877471647712526936307474053184910274846392559871696880972307835415866984500208040771742831586183629056120117113201423082199379081939686236344087719044995230292313054972041490500000000/169986842111478766123772308297090538764057718530597761220699724541067523844160336800923184355845818064684524963843465832034746541461461281763122859411443103630128334224394397916668193994443371731381296561552657867675852753630823837249220806279163895164277944579224812554861114869181057886202733, 19071346936470720851535691439337654259572904222761060310756171405627549119015201110006841253431850624239787963582636307810235580511583396474749147359519266563552635862272013985602199097761512612514841760251939436802594081848005388240860507922035185403426148005960659894048167594037500000000/299800427004371721558681319747955094821971284886415804622045369560965650518801299472527662003255411048826322687554613460378741695699226246495807512189494009929679601806692059817756955898489191766104579473637844563802209442029671670633546395554080943852342053931613426022682742273687932779899, -3236922503261764905156146853589256912162139928474704979552823049891139753755555514743182061797542068247022088439075309277199918565277106012362994077905310566109074905005272985999395077152147537681196680381353383051975917211250731907115149978347244193967581787266502581249311467529375000000000/72851503762062328338759560698753088041739022227399040523157024803314653076068715771824221866791064884864796413075771070872034232054911977898481225462047044412912143239026170535714940283332873599163412812093996229003936894413210215963951774119641669356119119105382062523511906372506167665515457, 214583874523509777164168332318931750924751493635158763199372012531216329176671509285263811509448366333175332863421345917060089479801903541364091489348771277649597635176262989876990148638585699919050902039179533953056281000835495025920794808803315748005427402143420396926399820875000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, -102074101461830266986043781435323143652084462965971915827766218605526259131646594081889881204962278708312708614426364230245133553123703573069816995943632415297678908888130053336784183786044869031321463967441240968862035152371425662913819229826368241226547861401508619297442093750000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, 32776287841932912891094930067131013987496168787819074790542905969053056132138544534363055272444166021514443854815401728620997152709859533559302378338493284747118841273117515263887516817206178559323845554552565016655709960625220936126712111583382732895982411756411551648028125000000000000000/8094611529118036482084395633194787560193224691933226724795224978146072564007635085758246874087896098318310712563974563430226025783879108655386802829116338268101349248780685615079437809259208177684823645788221803222659654934801135107105752679960185484013235456153562502612434041389574185057273, 4455049414182603447226456991649433362417844208895957250923101891376921528126477993680474612099040592991314386687203181400461558215478859966676858975866875320522619183155509282440441833047161981353229289856026004504110437287747503182096244589606132787029701591934000468750000000000000000/299800427004371721558681319747955094821971284886415804622045369560965650518801299472527662003255411048826322687554613460378741695699226246495807512189494009929679601806692059817756955898489191766104579473637844563802209442029671670633546395554080943852342053931613426022682742273687932779899, -952422504024888496535815614750502053188810691861574117441123025918312738946324905431232313599931206558721166597275880611300801509719075673249774091838426363423489783815846731119241316032151523283288296318245823166134878426150167694452145036003187573663374960962753000000000000000000000000/899401281013115164676043959243865284465913854659247413866136108682896951556403898417582986009766233146478968062663840381136225087097678739487422536568482029789038805420076179453270867695467575298313738420913533691406628326089015011900639186662242831557026161794840278068048226821063798339697, 42242428602777435199477044313006516107986876338354472689874676743181009111965467066243335539274243068655895130039256634613536864178244478545633038558918690812713081760815204827313993441548361984930684297594774791040841286992353685089141513254060064547645201706068750000000000000000000000/55065384551823377429145548525134609253015133958729433502008333184667160299371667250056101184271402029376263350775337166192013780842715024866576889993988695701369722780820990578771685777273525018264106433933481654575916019964633572157181991020137316217777111946622874167431524091085538673859, -15608509896263584862482300117233911416815091404710975327230949700286489399543172338430377075330703975978480037297490971935511952490592832549971357549259944630038389828587299141037535879659959277034390786151210219828246338354061941391460832047236116814512314512500000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671, -24506789573513025189674681732017146826196638836469683537010802491898216277854889961175424813445376127606070018722639666459474268892451100095584697696184697801555443092491733458549054909739389380570506274514591508627945789077665067562548430119659638282971042500000000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671, 23233611607697043855338783295828115053198419943328571346559275521538347658065375390690967464901195093543970965283640413547034357499030894680383145888581863557417362664803028451924679526047820177241102467251191737709190129055471987139391659672732907750000000000000000000000000000000000000/128485897287587880668006279891980754923701979237035344838019444097556707365200556916797569429966604735211281151809120054448032155299668391355346076652640289969862686488582311350467266813638225042616248345844790527343804046584145001700091312380320404508146594542120039724006889545866256905671)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# This is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros

flag = True
# A Boolean that we modify whenever a condition is not met

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u(x^2) has no other zeros in [3.9359,infinity) besides the double ones and is negative at 3.9359.

count = 0
for point in Z:
    if point >= (39359/10000)^2:
        count = count+1


if pari.polsturm(u,[(39359/10000)^2,Infinity])>count: 
    flag = False
    print('u has an extra zero.\n')
    
if u((39359/10000)^2)>=0: 
    flag = False
    print('u(x^2) is non-negative at 3.9359.\n')
    
print('The value of u at 3.9359^2 is',u((39359/10000)^2))
if u((39359/10000)^2)==-716/10^11:
    print('and that is equal to -716/10^11.\n')
else:
    print('which is not equal to -716/10^11.\n')

# We also check that that v has no extra zeros in [a-1/4,infinity) and satisfies v(a-1/4)>0.

count = 0
for point in W:
    if point >= a-1/4:
        count = count+1

if pari.polsturm(v,[a-1/4,Infinity])>count:
    flag = False
    print('v has an extra zero.\n')
    
if v(a-1/4)<=0: 
    flag = False
    print('v is non-positive at a-1/4.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) is either monotone or has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

crit = pari.polsturm(2*v_der-v,[a-1/4,b-1/4])

if crit>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if crit==1:    
# This means that f^ has a critical point, so we check that it is a local maximum
    
    if 2*v_der(a-1/4)-v(a-1/4)<=0:    
        flag = False
        print('f^ does not have a positive derivative at r(a).\n')
            
    if 2*v_der(b-1/4)-v(b-1/4)>=0:    
        flag = False
        print('f^ does not have a negative derivative at r(b).\n')  

#If the number of critical points is zero, then f^ is monotone on the interval, hence attains its minimum at an endpoint.
        
# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 4*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -4*V(RBF(100))

# We compute the contribution of the shortest and second closed geodesics in the geometric term 
def f(x):
    return u(x^2)*e^(-x^2/2)
def w(x): 
    return (x/sinh(x/2))*f(x)
# This is the contribution of each geodesic of length x in the geometric sum (the factor of 2 is not there because we consider unoriented geodesics)

l1 = 8*arccosh(1/2+cos(2*pi/7))  
# This is the systole of the Klein quartic 
l2 = 6*arccosh(8*cos(pi/7)^4-6*cos(pi/7)^2+1)
# This is the length of the second shortest geodesics on the Klein quartic
geom = RBF((1/sqrt(2*pi))*(21*w(l1)+28*w(l2)))
# There are 21 systoles of length l1 and 28 curves of length l2, so geom is the resulting sum

# We then compute the resulting upper bound on the number of eigenvalues in [a,b] (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder + geom - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)


==> anc/verify3.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [2.575,5.5].\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(2.575)
b = QQ(5.5)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [8.43] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [9.19,14.9,26.68,88.17,89.17,92.35,100,115.16] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (9391282260508680825051262943188405233061581680628613172264727142969513243839823940574435920115386005417336014405098305171657428069860604931983920118151141274650650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 5547850933668124339249633913102478262448489247149293147881680850209332469894311240067397240695760799213897129426328437321682007882368642705068026389627855132817900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -74996762870283786925309751121033961345864360446993696355953879150411317809941636098548749242930123105112457221762306661926975641358983894657803389392470843105800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 1186922512611610690230486773201687871654940483512143530164692810194674311670557218899071037992788564301680005809588483395837979649021606002820139281404592979626480000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -4748702226449887017694031190794831786225964812194405613302681356053633930696781436252966230962487778604511420385365634219439824137116526289540292003664190589328000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 6663169266497738468695945939187677860321463201404997356997676433896219510419949750999313021739528848441407522123407694563867818057308702870638860777181377669280000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -6235113097144801276331100518097745059141289016843613059129836499632574785029923794516787031070434443276341481811618619085991565442263353342634947482794690992000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 4552943910379748257530242255243523236555586912041206620028968500375232001543348774606490300323969408218750228895813030680226436526673320901606947856158492192000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -2720786085635503650406813219575646485480086875332981350077412718434814917788248526474905742650267696816330659432158117498704375016497944012148682838137305600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 1344229447316452729527195053359785936289933881289978911877303907751330159637943762703098552995584819635482473132266991956943941337151922597372951033040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -544868186013954273033513948507451030107678120105225746880720242381699433290783663521424701974006560639542649120429238897363325694054964340170167082240000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 180357183951339997339808454801704477023519218919108565595236952893016533630001283438611095573023432223115057735209708877459963857987291895819071808000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -48731631231902705769377869411230062204091268668929736793855112242115468178432159720939883975959546210461753438719119554068413195452674398550118400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 10734234772343648419925035069760610992077623943018075528635330333776132355610993760411183371713813699736239865460786942004112497456324326630400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -1915113206308467993568546538374378361862470428173250154006392347324884427720738794022768095743817355432632429901452051366385451709011273728000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 272486182370275375542142473141014106803895695744019762157550828882054513904268723374992003319002014377190630948161897623979714781573632000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -30009895834731984586040683990764684098308737419183314491391991643061548030236775322003552104422325092029752066471815124202544477798400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 2421264000875804550043220175267765445022865958816992637486644120778544914431733155585385191197030931765460518404262498839754547200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, -128263329250177549282861549980582347003605132182771111909161398106923441859868599093463531746913358036012829240091050836967424000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837, 3370276640300765965774974996547993609024898775793652022388934094079850293713321850964518621491346201456882836409577420390400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7250381671420200244606400753047063012488511867983465098142378491238247632982286431442513592182903975106762755694042066683367690557007882762184519119416134025515409142986953252014732857261750727807303227429096822560232294146339926299591968227002411873358011203968988526714783720804152529837)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# This is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros

flag = True
# A Boolean that we modify whenever a condition is not met

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

if v(0)!=0:
    flag = False
    print('v does not vanish at the origin.\n')
    
if v_der(0)==0:
    flag = False
    print('v has a multiple zero at the origin.\n')

        
# We then check that u(x^2) has no other zeros in [3.9359,infinity) besides the double ones and is negative at 3.9359.

count = 0
for point in Z:
    if point >= (39359/10000)^2:
        count = count+1


if pari.polsturm(u,[(39359/10000)^2,Infinity])>count: 
    flag = False
    print('u has an extra zero.\n')
    
if u((39359/10000)^2)!=-1: 
    flag = False
    print('u(x^2) is not equal to -1 at 3.9359.\n')

# We also check that that v has no extra zeros in [a-1/4,infinity) and satisfies v(a-1/4)>0.

count = 0
for point in W:
    if point >= a-1/4:
        count = count+1

if pari.polsturm(v,[a-1/4,Infinity])>count:
    flag = False
    print('v has an extra zero.\n')
    
if v(a-1/4)<=0: 
    flag = False
    print('v is non-positive at a-1/4.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) is either monotone or has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

crit = pari.polsturm(2*v_der-v,[a-1/4,b-1/4])

if crit>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if crit==1:    
# This means that f^ has a critical point, so we check that it is a local maximum
    
    if 2*v_der(a-1/4)-v(a-1/4)<=0:    
        flag = False
        print('f^ does not have a positive derivative at r(a).\n')
            
    if 2*v_der(b-1/4)-v(b-1/4)>=0:    
        flag = False
        print('f^ does not have a negative derivative at r(b).\n')  

#If the number of critical points is zero, then f^ is monotone on the interval, hence attains its minimum at an endpoint.

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 4*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -4*V(RBF(100))

# We compute the contribution of the shortest and second closed geodesics in the geometric term 
def f(x):
    return u(x^2)*e^(-x^2/2)
def w(x): 
    return (x/sinh(x/2))*f(x)
# This is the contribution of each geodesic of length x in the geometric sum (the factor of 2 is not there because we consider unoriented geodesics)

l1 = 8*arccosh(1/2+cos(2*pi/7))  
# This is the systole of the Klein quartic 
l2 = 6*arccosh(8*cos(pi/7)^4-6*cos(pi/7)^2+1)
# This is the length of the second shortest geodesics on the Klein quartic
geom = RBF((1/sqrt(2*pi))*(21*w(l1)+28*w(l2)))
# There are 21 systoles of length l1 and 28 curves of length l2, so geom is the resulting sum

# We then compute the resulting upper bound on the number of eigenvalues in [a,b] (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder + geom - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify4.sage <==
print('This program proves a lower bound for the number of eigenvalues of the Laplacian on the Klein quartic in the interval [2.575,5.5].\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(2.575)
b = QQ(5.5)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [2.8] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [9, 15, 23, 34] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (12800989524202108486564963249124500375596399933198911329227589/66458378479445419185019165099529278250076769788375000000000000, -9614775388237638853063782057051721781709800720292011975209/361186839562203365135973723367006947011286792328125000000000, 3224952157899437087555992869977863098045257090163161131487959/8307297309930677398127395637441159781259596223546875000000000, -6542738748880206259213560120614422197596727112372759203087427/10384121637413346747659244546801449726574495279433593750000000, 33386510678063443818789673907535029234581809267475106831771/51920608187066733738296222734007248632872476397167968750000, -5009778654903947205755148145270551446104200557207030761433/9735114035075012575930541762626359118663589324468994140625, 3738412237895985369616860684429406696356973286180934283333/10816793372305569528811713069584843465181765916076660156250, -35532910297491936943328699815450070340934429265204779718/178298791851190706518874391256893024151347789825439453125, 227529402207569272935756080028945493843634326457676943976/2317884294065479184745367086339609313967521267730712890625, -3454055344800702698074357373785274874303546562251626944/85847566446869599435013595790355900517315602508544921875, 130763390636136741216555017827665814374071192700095168/10301707973624351932201631494842708062077872301025390625, -1800598459941547732097184226736839147195670008185088/686780531574956795480108766322847204138524820068359375)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# This is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros

flag = True
# A Boolean that we modify whenever a condition is not met

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])<=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])>=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

# We then check that u is non-negative on [0,infinity).

if pari.polsturm(u,[0,Infinity])>len(Z): 
    flag = False
    print('u has an extra zero.\n')
    
if u(0)<=0: 
    flag = False
    print('u is non-positive at the origin.\n')

# We also check that that v has no extra zeros in [b-1/4,infinity) and satisfies v(b-1/4)<0. Note that b-1/4 is smaller than any of the prescribed double roots.

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
    
if v(b-1/4)>=0: 
    flag = False
    print('v is non-negative b-1/4.\n')
        
print('The value of v at b-1/4 is',v(b-1/4))
if v(b-1/4)==-2/10^12:
    print('and that is equal to -2/10^12.\n')
else:
    print('which is not equal to -2/10^12.\n')
    
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) is decreasing on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>0:    
    flag = False
    print('f^ has a critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(a).\n')

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the lower bound that f yields using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# Since f^ is decreasing on [r(a),r(b)], the value f^(r(a)) is an upper bound on that interval. We compute its value using interval arithmetic.
upper_bound = h(RBF(a-1/4))
print('f^ is at most',upper_bound.upper(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 4*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -4*V(RBF(100))

# We compute the contribution of the shortest and second closed geodesics in the geometric term 
def f(x):
    return u(x^2)*e^(-x^2/2)
def w(x): 
    return (x/sinh(x/2))*f(x)
# This is the contribution of each geodesic of length x in the geometric sum (the factor of 2 is not there because we consider unoriented geodesics)

l1 = 8*arccosh(1/2+cos(2*pi/7))  
# This is the systole of the Klein quartic 
l2 = 6*arccosh(8*cos(pi/7)^4-6*cos(pi/7)^2+1)
# This is the length of the second shortest geodesics on the Klein quartic
geom = RBF((1/sqrt(2*pi))*(21*w(l1)+28*w(l2)))
# There are 21 systoles of length l1 and 28 curves of length l2, so geom is the resulting sum

# We then compute the resulting lower bound on the number of eigenvalues in [a,b] (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder + geom - h(RBF(-1/4)))/upper_bound
print('The final lower bound is at least',RBF(multiplicity).lower())
# We convert the CBF element multiplicity to RBF to get a lower bound on it 
# (only CBF can compute integrals, but its balls do not have lower bounds)


==> anc/verify5.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [1.67, 2.2] provided that there are no positive eigenvalues before that.\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(1.67)
b = QQ(2.2)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [26.7, 84.69] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [7.06, 15.89, 28.94] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-553936813639078823976886471249963410426419846590699727069626641164338651676440963739777429389871039261254784133802129641276875/1857308552086809119296317111785011644062586250187329756199626007054167495270906601183994489007289649844115165001999427581489152, 828770627565686041239558363820432558194707209819748063907863979363003097345181570677001685196022897373226180507478834979764375/928654276043404559648158555892505822031293125093664878099813003527083747635453300591997244503644824922057582500999713790744576, -252496963131942838591936608540374062683654468637439922212428059483030936152121558381002476316789303145386805116749885353965625/464327138021702279824079277946252911015646562546832439049906501763541873817726650295998622251822412461028791250499856895372288, 49861599358066552310227401691004476688723148090150741229711751455251339693870978891334542686313385285262672988246854530109375/232163569010851139912039638973126455507823281273416219524953250881770936908863325147999311125911206230514395625249928447686144, -45387936264356917456334711593120571907867012512883004845779293350806012557176725189495287675559604282749247250092833984375/1234912601121548616553402334963438593126719581241575635771027930222185834621613431638294208116548969311246785240691108764288, -1167453061233715938465568591760897306220768177497055593685589452887958423018052137748950450731072949091182237305625830078125/87061338379069177467014864614922420815433730477531082321857469080664101340823746930499741672216702336442898359468723167882304, 157480801875727812887491898706622111526712616999462641815080267253868933311984495539070767665806966839536081405413818359375/14510223063178196244502477435820403469238955079588513720309578180110683556803957821749956945369450389407149726578120527980384, -442119423908259221144966281935051217546078570869448587065987546755172924140211735798572900059729646991522494415283203125/7255111531589098122251238717910201734619477539794256860154789090055341778401978910874978472684725194703574863289060263990192, -1099816972575370015193575531771517368729823616347781873462868355885768014035426544369453261024616494867695953369140625000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 368304366294246347088225466713584836930625140609754988665719815756332341208423912687256748839073957302838439941406250000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 170067986742913824593984371119116054477864126437365273873947298317460234701659634190294372126197339149475097656250000000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387, 16157233382060239447904337855703498057165761155168218052199256332109238964564197785170973037346820632934570312500000000/453444470724318632640702419869387608413717346237141053759674318128458861150123681929686154542795324668973428955566266499387)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# v is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 2*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -2*V(RBF(100))

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify6.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [2.2, 3.5] provided that there are no positive eigenvalues before that.\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(2.2)
b = QQ(3.5)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [15.57, 75.82] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [10.14, 21.54, 37.3] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-412629109171720593956923209725141852937809051580998372173258905465027558617366524901593289179149082183865998995935005840/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, 1007087055389401544631821002467308997889856207877365530867987015162305956239342669347873590011651642104741689487109664480/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, -100932794525629951518718440793881714203755457523102774745831558132853613609975422444210199352933884735532573265514841600/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -1526726982107171737175395811162717460765975268107044275388965423578404616017610896852714857375645303434428966555744000/44788480446054731516736114130848852247365452442679624937497846578702443010313868702189733026253767882247337415331011817, 38791690856737000587535520887505923734604484278529160766957596612844158802603723680694290575644980427953411790620800000/1209288972043477750951875081532919010678867215952349873312441857624965961278474454959122791708851732820678110213937319059, 4905883142068066419208726109229088222668472509213830836675660487366975919636638643729027930212950376873540972800000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -9708486657803432028729395154228261100716996658614471122677484060330254605449529385896785410657544130186412000000000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, 4890504563105200600053169325310998370296268408452674355047825069748387124757074746198641965947775731336342000000000000/518266702304347607550803606371251004576657378265292802848189367553556840547917623553909767875222171208862047234544565311, -2404935010984345107407583382132292023560544749098185530493545442170601192792024784627932002882262880417000000000000000/1554800106913042822652410819113753013729972134795878408544568102660670521643752870661729303625666513626586141703633695933, -52390701098308364317061081580625848679835851119687409549102288628450531408890839883087930467265930000000000000000/130578660192579392177073219040375662528762252019474125182209465244030446094209529743993390747095533184394569723997119, 25188264342293040579338141697679789734289573994881667920237425041989844710935435817784469999930760000000000000000000/172755567434782535850267868790417001525552459421764267616063122517852280182639207851303255958407390402954015744848188437, 1566981703840739884093913644176949942466223804250019987949090375507914250182648540419993892441000000000000000000000/57585189144927511950089289596805667175184153140588089205354374172617426727546402617101085319469130134318005248282729479)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# v is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 2*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -2*V(RBF(100))

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify7.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on any closed hyperbolic surface of genus 2 in the interval [3.5, 4] provided that there are no positive eigenvalues before that.\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(3.5)
b = QQ(4)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [11.8, 37.39] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [11.85, 18.03, 30.21, 51.66] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-1046925114069459476757334618725636449541493850150666059677076570337333629714189769982429964330622959939405277505816369581265952370955842717269770780159/5544895345418924354366932320786320850919547503525968102087368664815303502697823138323898620520513904621766196567463398018090583409934752177596592741568, 2234031652433078444718048592734138826610063190573989256389364377133464441073575920169392792292891011686157446119720275977649497777085145732702054564553/5544895345418924354366932320786320850919547503525968102087368664815303502697823138323898620520513904621766196567463398018090583409934752177596592741568, -1425106690747030663093646435560690531713891667887678955441237838377408677820789924513550194420802793890419026790410292220101215040920055906415204655/346555959088682772147933270049145053182471718970373006380460541550956468918613946145243663782532119038860387285466462376130661463120922011099787046348, -53709580131255753454082502077836928427283101813374655413924982921108245901858561066000251442265147365015209935900564808742952692251931031609807686975/1386223836354731088591733080196580212729886875881492025521842166203825875674455784580974655130128476155441549141865849504522645852483688044399148185392, -2058042348474526706659897560560871698996814698732205955449564344513204861496074583613856644116462880299107421817557979920690929968129102031832978375/173277979544341386073966635024572526591235859485186503190230270775478234459306973072621831891266059519430193642733231188065330731560461005549893523174, 2601612966242817646320107947729835931530736769790580457158198129566100386226666337266958772472665507412366713364751782407886414643819522136622928125/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, -147155202313980503074173602662674157577656607975376185600650450826363515397426253049244868868396978204443841031537450451053607673340597652435937500/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 37701934839219070127203635816740912049289731986006072429723131664686680315233055171004174686068672150138607892896842071139648400980009675531250000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 3405765614694408771190474257495033491862005309704559150931088156887368043218089598076658663207320914284719411632122754698733508685038075000000000/2014860227259783558999612035169447983619021621920773292909654311342770168131476431076998045247279761853839460962014316140294543390237918669184808409, -163538437140814534471527710583138166180230807349623774925484804652237460480884775101046886201096615137691609723419822208147491351672162500000000000/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, 27657273408945547112089107873215792245742325695830239627654276095754898729336237007938724347200433444117059965876099481183339518347500000000000000/86638989772170693036983317512286263295617929742593251595115135387739117229653486536310915945633029759715096821366615594032665365780230502774946761587, 4151321581860571591524954258365969956710642852946698233591481205524994626386833651632797721850341445008101649634304364342659726250000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, -2980631227166857547088768131474625137877480965798525416308060545995985735055672341268731228366826292084572054111933501473061900000000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417, 687473616635843005826698657013517337449766663600739069889385677069261711368025641313322989859633070148973457304764793379410000000000000000000000/7876271797470063003362119773844205754147084522053931963192285035249010657241226048755537813239366341792281529215146872184787760525475500252267887417)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# v is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 2*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -2*V(RBF(100))

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

==> anc/verify8.sage <==
print('This program proves an upper bound for the number of eigenvalues of the Laplacian on the Bolza surface in the interval [1, 3.9].\n')

from sage.symbolic.integration.integral import indefinite_integral

a = QQ(1)
b = QQ(3.9)
# The endpoints of the interval, stored as rational numbers 
print('a=',a,', b=',b,'\n')

Z = [ QQ(r) for r in [50.46] ]
# The list of double zeros for u, converted to rational numbers
W = [ QQ(r) for r in [5.62, 11.95, 18.12, 31.92] ]
# The list of double zeros for v, converted to rational numbers

print('The list of prescribed double zeros for u is',Z,'\n')
print('The list of prescribed double zeros for v is',W,'\n')

S = (-13740903556342613704787880442874686022703368695238333190356254270490261303380587583105366312365922/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, 46789699827695736071120687968851465946996933112638747315295344612151017350145925551769317750678204/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, -40231429799907839185654475317647680721772171681943223427737072508360794336062146240129913784256480/35335706389131482170324143266880938384932334139873881430570244960710982498730577140223233755432779, 8574107150280823641321880386248951808595238855998833482850873998292722756320247766553226712351200/11778568796377160723441381088960312794977444713291293810190081653570327499576859046741077918477593, -640139195373717349848860866381450564543864201730254465058152397998718008505316089460973440440000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 17200863841501538459991775666859512624738403895104022132962350619024051406129736571952749650000000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337, -5521382976694823915309818726500958082262883429489410272124066523191691575873120041599438000000000/106007119167394446510972429800642815154797002419621644291710734882132947496191731420669701266298337, 20347862368769912698486836016528297457833655767731297720607666384133239805977341944500000000000/2163410595252947887979029179604955411322387804482074373300219079227203010126361865727953087067313, 30399115360687091553929842166852002036378616322531937407551926326197252237780528260000000000000/15143874166770635215853204257234687879256714631374520613101533554590421070884533060095671609471191, -3416698208708052204202638758964674081642487635282918376211434863985282704385901000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 690763385699157456308134836172075938232130432505387096154547152273460931940000000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799, 507281008751169704513334703118583140712494384326397246302509249539381847700000000000000000000/1682652685196737246205911584137187542139634959041613401455725950510046785653837006677296845496799)
# The vector of coefficients for u (generated with another program) 
print("The vector of coefficients is",S,"\n")

P.<x> = PolynomialRing(QQ) 
# P is the polynomial ring with rational coefficients
L = [ P(gen_laguerre(n,-1/2,x)) for n in range(len(S))]
# A list of the generalized Laguerre polynomials L_n^(-1/2) for n between 0 and len(S)-1

u = sum([S[j]*L[j] for j in range(len(S))])
v = sum([(-1)^j*S[j]*L[j] for j in range(len(S))])
# v is the unique polynomial such that v(x^2)*e^(-x^2/2) is the Fourier transform of u(x^2)*e^(-x^2/2)
print("u is equal to",u,"\n")
print("v is equal to",v,"\n")

u_der = u.derivative()
v_der = v.derivative()
# The first derivative of u and v

u_der_der = u_der.derivative()
v_der_der = v_der.derivative()
# The second derivative of u and v

#The following verifies that u and v vanish at the precribed orders at the zeros and v satisfies the imposed normalization

flag = True
# A Boolean that we modify whenever a condition is not met

if u(0)!=0:
    flag = False
    print('u does not vanish at the origin.\n')
    
if v(a-1/4)!=1:
    flag = False
    print('v does not satisfy the normalization.\n')

for j in range(len(Z)):
    if u(Z[j])!=0 :
        flag = False
        print('u does not vanish at one of the prescribed double zeros.\n')
                        
    if u_der(Z[j])!=0 :
        flag = False
        print('u_der does not vanish at one of the prescribed double zeros.\n')

    if u_der_der(Z[j])>=0 :
        flag = False
        print('either u vanishes to higher order at one of the prescribed zeros or it has a local minimum there, making it positive nearby.\n')

for j in range(len(W)):
    if v(W[j])!=0 :
        flag = False
        print('v does not vanish at one of the prescribed double zeros.\n')
                        
    if v_der(W[j])!=0 :
        flag = False
        print('v_der does not vanish at one of the prescribed double zeros.\n')

    if v_der_der(W[j])<=0 :
        flag = False
        print('either v vanishes to higher order at one of the prescribed zeros or it has a local maximum there, making it negative nearby.\n')

# We then check that u and v have no other zeros in [0,infinity) and [b-1/4,infinity) respectively, so that they do not change sign there.
# The function pari.polsturm(p,I) returns the number of distinct roots of a polynomial p with rational coefficients in a closed interval I with rational endpoints

if pari.polsturm(u,[0,Infinity])>len(Z)+1:  # The +1 here is for the simple root at the origin
    flag = False
    print('u has an extra zero.\n')

if pari.polsturm(v,[b-1/4,Infinity])>len(W):
    flag = False
    print('v has an extra zero.\n')
                               
# We then check that f^(x) = v(x^2)*e^(-x^2/2) has a unique local maximum on the interval [r(a),r(b)] where r(t)=sqrt(t-1/4)

if pari.polsturm(2*v_der-v,[a-1/4,b-1/4])>1:    
    flag = False
    print('f^ has more than one critical point in [r(a),r(b)].\n')

if 2*v_der(a-1/4)-v(a-1/4)<=0:    
    flag = False
    print('f^ does not have a positive derivative at r(a).\n')
            
if 2*v_der(b-1/4)-v(b-1/4)>=0:    
    flag = False
    print('f^ does not have a negative derivative at r(b).\n')  

# After all the checks, we verify the value of flag     
if flag==True:
    print('All the conditions on u and v are satisfied.\n')
    
# Finally, we estimate the upper bound that f yields from above using interval arithmetic
# Here RBF and CBF denote the RealBallField and ComplexBallField from the Arb package

# h is defined so that f^(x) = h(x^2)
def h(t):
    return v(t)*e^(-t/2)

# We first compute the minimum of f^ at r(a) and r(b), which gives a lower bound on the interval [r(a),r(b)].
# For this, we tell Sage to consider these inputs as real ball fields, so that subsequent calculations are done with interval arithmetic. 
lower_bound = min(h(RBF(a-1/4)),h(RBF(b-1/4)))
print('f^ is at least',lower_bound.lower(),'on [r(a),r(b)].\n')

# We then estimate the integral term in the Selberg trace formula
truncated_integral = 2*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,100)

# For the remainder of the integral, we compute an indefinite integral and verify that it is a polynomial multiplied by e^(-x^2/2)
V(x) = indefinite_integral(h(x^2)*x,x)
D = e^(x^2/2)*V(x)
p = D.full_simplify()
if p.is_polynomial(x)!=True:
    print('Error, V is not of the form e^(-x^2/2)p(x) where p is a polynomial.\n')
remainder = -2*V(RBF(100))

# We compute the contribution of closed geodesics with the three shortest lengths in the geometric term 
def f(x):
    return u(x^2)*e^(-x^2/2)
def w(x): 
    return (x/sinh(x/2))*f(x)
# This is the contribution of each geodesic of length x in the geometric sum (the factor of 2 is not there because we consider unoriented geodesics)

l1 = 2*arccosh(1+sqrt(2))
l2 = 2*arccosh(3+2*sqrt(2)) 
l3 = 2*arccosh(5+3*sqrt(2))
        
geom = RBF((1/sqrt(2*pi))*(12*w(l1)+12*w(l2)+24*w(l3)))
# The numbers 12, 12, and 24 are the multiplicities of l1, l2, and l3 in the length spectrum

# We then compute the resulting upper bound on the multiplicity (recall that h(-1/4) = f^(i/2))
multiplicity = (truncated_integral + remainder + geom - h(RBF(-1/4)))/lower_bound
print('The final upper bound is at most',RBF(multiplicity).upper())
# We convert the CBF element multiplicity to RBF to get an upper bound on it 
# (only CBF can compute integrals, but its balls do not have upper bounds)

